Parallel Programming for FPGAs

This book focuses on the use of algorithmic high-level synthesis (HLS) to build application-specific FPGA systems. Our goal is to give the reader an appreciation of the process of creating an optimized hardware design using HLS. Although the details are, of necessity, different from parallel programming for multicore processors or GPUs, many of the fundamental concepts are similar. For example, designers must understand memory hierarchy and bandwidth, spatial and temporal locality of reference, parallelism, and tradeoffs between computation and storage. This book is a practical guide for anyone interested in building FPGA systems. In a university environment, it is appropriate for advanced undergraduate and graduate courses. At the same time, it is also useful for practicing system designers and embedded programmers. The book assumes the reader has a working knowledge of C/C++ and includes a significant amount of sample code. In addition, we assume familiarity with basic computer architecture concepts (pipelining, speedup, Amdahl's Law, etc.). A knowledge of the RTL-based FPGA design flow is helpful, although not required.

==> examples/bitmap.c <==
// BMP file reader and writer routines

// Simple bitmap (.bmp) reader/writer

#include <stdio.h>
#include <stdlib.h>
#include <math.h>
#include "bitmap.h"

// Helper functions
bitmap *Get24BitBMP(char *);
bitmap *CreateEmpty24BitBMP(void);
int Write24BitBMP(char *, bitmap *);
void CleanupBMP(bitmap *);
void PrintBMPInfoHeader(BMPInfoHeader *);
void PrintBMPFileHeader(BMPFileHeader *);
int ReadBMPData();
int ReadBMPInfoHeader(FILE *, BMPInfoHeader *);
int ReadBMPFileHeader(FILE *, BMPFileHeader *);
int CloseBMPFile(FILE *);
FILE *OpenBMPOutputFile(const char *);
FILE *OpenBMPInputFile(const char *);

//#define BITMAP_DEBUG

FILE *OpenBMPInputFile(const char *filename) {
	FILE *fp = fopen(filename, "rb");
	if (!fp) {
		printf("Failed to open bitmap file %s for reading\n", filename);
		return 0;
	} else
		return fp;
}

FILE *OpenBMPOutputFile(const char *filename) {
	FILE *fp = fopen(filename, "wb");
	if (!fp) {
		printf("Failed to open bitmap file %s for writing\n", filename);
		return 0;
	} else
		return fp;
}

int CloseBMPFile(FILE *file) {
	if (file)
		fclose(file);
	return 0;
}

int ReadBMPFileHeader(FILE *fp, BMPFileHeader *header) {
	if (!fp) {
		printf("Invalid file pointer in ReadBMPFileHeader\n");
		return 1;
	}

	if (!fread(header, 1, 14, fp)) {
		printf("Failed to read BMPFileHeader\n");
		return 1;
	} else
		return 0;
}

int ReadBMPInfoHeader(FILE *fp, BMPInfoHeader *info) {
	if (!fp) {
		printf("Invalid file pointer in ReadBMPInfoHeader\n");
		return 1;
	}

	if (!fread(info, 1, 40, fp)) {
		printf("Failed to read BMPInfoHeader\n");
		return 1;
	} else
		return 0;
}

int ReadBMPData(FILE *fp, unsigned char *data, int length) {
	if (!fp) {
		printf("Invalid file pointer in ReadBMPData\n");
		return 1;
	}

	if (!fread(data, 1, length, fp)) {
		printf("Failed to read BMP Data\n");
		return 1;
	} else
		return 0;
}

void PrintBMPFileHeader(BMPFileHeader *header) {
	if (header) {
		printf("BMP File Header:\n");
		printf("\tbfType          = 0x%0x (%i decimal)\n", header->bfType,
					 header->bfType);
		printf("\tbfSize          = 0x%0x (%i decimal)\n", header->bfSize,
					 header->bfSize);
		printf("\tbfReserved1     = 0x%0x (%i decimal)\n", header->bfReserved1,
					 header->bfReserved1);
		printf("\tbfReserved2     = 0x%0x (%i decimal)\n", header->bfReserved2,
					 header->bfReserved2);
		printf("\tbfOffBits       = 0x%0x (%i decimal)\n", header->bfOffBits,
					 header->bfOffBits);
	} else
		printf("Can't print BMPFileHeader - null pointer\n");
}

void PrintBMPInfoHeader(BMPInfoHeader *info) {
	if (info) {
		printf("BMP Info Header:\n");
		printf("\tbiSize          = 0x%0x (%i decimal)\n", info->biSize,
					 info->biSize);
		printf("\tbiWidth         = 0x%0x (%i decimal)\n", info->biWidth,
					 info->biWidth);
		printf("\tbiHeight        = 0x%0x (%i decimal)\n", info->biHeight,
					 info->biHeight);
		printf("\tbiPlanes        = 0x%0x (%i decimal)\n", info->biPlanes,
					 info->biPlanes);
		printf("\tbiBitCount      = 0x%0x (%i decimal)\n", info->biBitCount,
					 info->biBitCount);
		printf("\tbiCompression   = 0x%0x (%i decimal)\n", info->biCompression,
					 info->biCompression);
		printf("\tbiSizeImage     = 0x%0x (%i decimal)\n", info->biSizeImage,
					 info->biSizeImage);
		printf("\tbiXPelsPerMeter = 0x%0x (%i decimal)\n", info->biXPelsPerMeter,
					 info->biXPelsPerMeter);
		printf("\tbiYPelsPerMeter = 0x%0x (%i decimal)\n", info->biYPelsPerMeter,
					 info->biYPelsPerMeter);
		printf("\tbiClrUsed       = 0x%0x (%i decimal)\n", info->biClrUsed,
					 info->biClrUsed);
		printf("\tbiClrImportant  = 0x%0x (%i decimal)\n", info->biClrImportant,
					 info->biClrImportant);
	} else
		printf("Can't print BMPInfoHeader - null pointer\n");
}

bitmap *Get24BitBMP(char *filename) {
	bitmap *bmp = NULL;
	BMPFileHeader *header = NULL;
	BMPInfoHeader *info = NULL;
	unsigned char *data;
	FILE *fp = NULL;
	int i, j;

	header = (BMPFileHeader *)malloc(sizeof(BMPFileHeader));
	if (!header) {
		printf("Failed to malloc BMPFileHeader in Get24BitBMP\n");
		return NULL;
	}

	info = (BMPInfoHeader *)malloc(sizeof(BMPInfoHeader));
	if (!info) {
		printf("Failed to malloc BMPInfoHeader in Get24BitBMP\n");
		if (header)
			free(header);
		return NULL;
	}

	if (!(fp = OpenBMPInputFile(filename))) {
		if (info)
			free(info);
		if (header)
			free(header);
		return NULL;
	}

	if (ReadBMPFileHeader(fp, header) != 0) {
		if (info)
			free(info);
		if (header)
			free(header);
		return NULL;
	}

	if (ReadBMPInfoHeader(fp, info) != 0) {
		if (info)
			free(info);
		if (header)
			free(header);
		return NULL;
	}

	bmp = (bitmap *)malloc(sizeof(bitmap));
	if (!bmp) {
		printf("Failed to malloc bitmap in Get24BitBMP\n");
		if (info)
			free(info);
		if (header)
			free(header);
		return NULL;
	}

	// 24 bit bitmap has no RGBQUAD array, so don't try to read it

	data = (unsigned char *)malloc(info->biSizeImage);
	if (!data) {
		printf("Failed to malloc data storage in Get24BitBMP\n");
		if (info)
			free(info);
		if (header)
			free(header);
		if (bmp)
			free(bmp);
		return NULL;
	}

	if (ReadBMPData(fp, data, info->biSizeImage) != 0) {
		if (info)
			free(info);
		if (header)
			free(header);
		if (data)
			free(data);
		if (bmp)
			free(bmp);
		return NULL;
	}

	bmp->header = header;
	bmp->info = info;
	bmp->data = data;

	// initialize the data arrays
	for (i = 0; i < MAXROWS; i++) {
		for (j = 0; j < MAXCOLS; j++) {
			bmp->r[i][j] = 0;
			bmp->g[i][j] = 0;
			bmp->b[i][j] = 0;
			bmp->y[i][j] = 0;
			bmp->u[i][j] = 0;
			bmp->v[i][j] = 0;
		}
	}

	// copy the data into the r,g,b arrays
	for (i = 0; i < (int)bmp->info->biHeight; i++) {
		for (j = 0; j < (int)bmp->info->biWidth; j++) {

			bmp->r[i][j] = *data++;
			bmp->g[i][j] = *data++;
			bmp->b[i][j] = *data++;

			//      ConvertRGBtoYUV(bmp->r[i][j],bmp->g[i][j],bmp->b[i][j],
			//                    &bmp->y[i][j],&bmp->u[i][j],&bmp->v[i][j]);
		}
	}

	CloseBMPFile(fp);

	return bmp;
}

bitmap *CreateEmpty24BitBMP(void) {
	bitmap *bmp = NULL;
	BMPFileHeader *header = NULL;
	BMPInfoHeader *info = NULL;
	unsigned char *data;
	int i, j;

	header = (BMPFileHeader *)calloc(sizeof(BMPFileHeader), 1);
	if (!header) {
		printf("Failed to calloc BMPFileHeader in CreateEmpty24BitBMP\n");
		return NULL;
	}

	info = (BMPInfoHeader *)calloc(sizeof(BMPInfoHeader), 1);
	if (!info) {
		printf("Failed to calloc BMPInfoHeader in CreateEmpty24BitBMP\n");
		if (header)
			free(header);
		return NULL;
	}

	bmp = (bitmap *)malloc(sizeof(bitmap));
	if (!bmp) {
		if (header)
			free(header);
		if (info)
			free(info);
		printf("Failed to malloc bitmap in CreateEmpty24BitBMP\n");
		return NULL;
	}

	data = (unsigned char *)malloc(MAXROWS * MAXCOLS * 3);
	if (!data) {
		if (header)
			free(header);
		if (info)
			free(info);
		if (data)
			free(data);
		printf("Failed to malloc data storage in CreateEmpty24BitBMP\n");
		return NULL;
	}

	bmp->header = header;
	bmp->info = info;
	bmp->data = data;

	// initialize the data arrays
	for (i = 0; i < MAXROWS; i++) {
		for (j = 0; j < MAXCOLS; j++) {
			bmp->r[i][j] = 0;
			bmp->g[i][j] = 0;
			bmp->b[i][j] = 0;
			bmp->y[i][j] = 0;
			bmp->u[i][j] = 0;
			bmp->v[i][j] = 0;
		}
	}

	return bmp;
}

int Write24BitBMP(char *filename, bitmap *bmp) { return 0; }

void CleanupBMP(bitmap *bmp) {
	if (bmp) {
		if (bmp->header)
			free(bmp->header);
		if (bmp->info)
			free(bmp->info);
		if (bmp->data)
			free(bmp->data);
		free(bmp);
	}
}

//Read the image size
int ReadBMPSize(const char *file, int *row, int *col){
  BMPFileHeader *file_header = NULL;
  BMPInfoHeader *image_header = NULL;

  FILE *bmp_file = NULL;

  int file_open;

  bmp_file = OpenBMPInputFile(file);

  if(!bmp_file){
    printf("ERROR: Can't open file %s\n",file);
    return 1;
  }

  file_header = (BMPFileHeader *)malloc(sizeof(BMPFileHeader));
  if(!file_header){
      printf("ERROR: Can't allocate memory for file header\n");
    return 1;
  }

  image_header = (BMPInfoHeader *)malloc(sizeof(BMPInfoHeader));
  if(!image_header){
      printf("ERROR: Can't allocate memory for image header\n");
      if(file_header) free(file_header);
    return 1;
  }

  int header_read;
  header_read = ReadBMPFileHeader(bmp_file,file_header);

  if(header_read){
    printf("ERROR: Can't read the image header\n");
    if(file_header) free(file_header);
    if(image_header) free(image_header);
    return 1;
  }

  int img_header_read;

  img_header_read = ReadBMPInfoHeader(bmp_file,image_header);
  if(img_header_read){
    printf("ERROR: Can't read the data header\n");
    if(file_header) free(file_header);
    if(image_header) free(image_header);
    return 1;
  }

  *row = (int)image_header->biHeight;
  *col = (int)image_header->biWidth;

  CloseBMPFile(bmp_file);

  if(file_header) free(file_header);
  if(image_header) free(image_header);
  return 0;
}

int ReadBMP(const char *filename, int rows, int cols, unsigned char *r,
						unsigned char *g, unsigned char *b) {
	BMPFileHeader *header = NULL;
	BMPInfoHeader *info = NULL;
	unsigned char *data = NULL;
	FILE *fp = NULL;
	int i, j;

	if (!(fp = OpenBMPInputFile(filename)))
		return 1;

	header = (BMPFileHeader *)malloc(sizeof(BMPFileHeader));
	if (!header) {
		printf("Failed to malloc BMPFileHeader in ReadRGBFromBMP\n");
		return 1;
	}

	info = (BMPInfoHeader *)malloc(sizeof(BMPInfoHeader));
	if (!header) {
		printf("Failed to malloc BMPInfoHeader in ReadRGBFromBMP\n");
		if (header)
			free(header);
		return 1;
	}

	if (ReadBMPFileHeader(fp, header) != 0) {
		if (header)
			free(header);
		if (info)
			free(info);
		return 1;
	}

	if (ReadBMPInfoHeader(fp, info) != 0) {
		if (header)
			free(header);
		if (info)
			free(info);
		return 1;
	}

	// 24 bit bitmap has no RGBQUAD array, so don't try to read it

	data = (unsigned char *)malloc(info->biSizeImage);
	if (!data) {
		printf("Failed to malloc data storage in ReadRGBFromBMP\n");
		if (header)
			free(header);
		if (info)
			free(info);
		if (data)
			free(data);
		return 1;
	}
	if (ReadBMPData(fp, data, info->biSizeImage) != 0) {
		if (header)
			free(header);
		if (info)
			free(info);
		if (data)
			free(data);
		return 1;
	}

	if (rows != (int)info->biHeight) {
		printf(
				"Error:  bitmap file Height (%i) differs from requested height (%i)\n",
				info->biHeight, rows);
		if (header)
			free(header);
		if (info)
			free(info);
		if (data)
			free(data);
		return 1;
	}

	if (cols != (int)info->biWidth) {
		printf(
				"Error:  bitmap file Height (%i) differs from requested height (%i)\n",
				info->biWidth, cols);
		if (header)
			free(header);
		if (info)
			free(info);
		if (data)
			free(data);
		return 1;
	}

	unsigned char *datatmp = data;

	// copy the data into the r,g,b arrays (BMP is stored upside-down)
	for (i = 0; i < rows; i++) {
		for (j = 0; j < cols; j++) {
			unsigned char rtmp, gtmp, btmp;

			btmp = *datatmp++;
			gtmp = *datatmp++;
			rtmp = *datatmp++;

			r[(rows - 1 - i) * cols + j] = rtmp;
			g[(rows - 1 - i) * cols + j] = gtmp;
			b[(rows - 1 - i) * cols + j] = btmp;
		}
	}

	CloseBMPFile(fp);
	if (header)
		free(header);
	if (info)
		free(info);
	if (data)
		free(data);

	return 0;
}

int WriteBMP(const char *filename, int rows, int cols, unsigned char *r,
						 unsigned char *g, unsigned char *b) {

	int i, j;
	bitmap *bmp = NULL;
	FILE *outfile;
	unsigned char *data;

	bmp = CreateEmpty24BitBMP();
	if (!bmp) {
		printf("Failed to create bitmap in WriteBMPFromRGB\n");
		return 1;
	}

	bmp->header->bfType = 19778;
	bmp->header->bfSize = 0;
	bmp->header->bfReserved1 = 0;
	bmp->header->bfReserved2 = 0;
	bmp->header->bfOffBits = 54;

	bmp->info->biSize = 40;
	bmp->info->biWidth = cols;
	bmp->info->biHeight = rows;
	bmp->info->biPlanes = 1;
	bmp->info->biBitCount = 24;
	bmp->info->biCompression = 0;
	bmp->info->biSizeImage = 3 * rows * cols;
	bmp->info->biXPelsPerMeter = 2835;
	bmp->info->biYPelsPerMeter = 2835;
	bmp->info->biClrUsed = 0;
	bmp->info->biClrImportant = 0;

	data = bmp->data;

	// (BMP is stored upside-down)
	for (i = 0; i < rows; i++) {
		for (j = 0; j < cols; j++) {
			unsigned char rtmp, gtmp, btmp;

			rtmp = r[(rows - 1 - i) * cols + j];
			gtmp = g[(rows - 1 - i) * cols + j];
			btmp = b[(rows - 1 - i) * cols + j];

			*data++ = btmp;
			*data++ = gtmp;
			*data++ = rtmp;
		}
	}

	outfile = fopen(filename, "wb");
	if (!outfile) {
		printf("Failed to open file %s for writing in WriteBMPFromRGB\n", filename);
		CleanupBMP(bmp);
		return 1;
	}

	fwrite(&bmp->header->bfType, 1, 2, outfile);
	fwrite(&bmp->header->bfSize, 1, 4, outfile);
	fwrite(&bmp->header->bfReserved1, 1, 2, outfile);
	fwrite(&bmp->header->bfReserved2, 1, 2, outfile);
	fwrite(&bmp->header->bfOffBits, 1, 4, outfile);

	fwrite(&bmp->info->biSize, 1, 4, outfile);
	fwrite(&bmp->info->biWidth, 1, 4, outfile);
	fwrite(&bmp->info->biHeight, 1, 4, outfile);
	fwrite(&bmp->info->biPlanes, 1, 2, outfile);
	fwrite(&bmp->info->biBitCount, 1, 2, outfile);
	fwrite(&bmp->info->biCompression, 1, 4, outfile);
	fwrite(&bmp->info->biSizeImage, 1, 4, outfile);
	fwrite(&bmp->info->biXPelsPerMeter, 1, 4, outfile);
	fwrite(&bmp->info->biYPelsPerMeter, 1, 4, outfile);
	fwrite(&bmp->info->biClrUsed, 1, 4, outfile);
	fwrite(&bmp->info->biClrImportant, 1, 4, outfile);

	fwrite(bmp->data, 1, bmp->info->biSizeImage, outfile);
	fclose(outfile);

	CleanupBMP(bmp);
	return 0;
}


==> examples/bitmap.h <==
// BMP File Reader and Writer

#define WHITE 255
#define BLACK 0
#define MAXROWS 1080
#define MAXCOLS 1920

struct _BMPFileHeader {
	unsigned short bfType;
	unsigned int bfSize;
	unsigned short bfReserved1;
	unsigned short bfReserved2;
	unsigned int bfOffBits;
};
typedef struct _BMPFileHeader BMPFileHeader;

struct _BMPInfoHeader {
	unsigned int biSize;
	unsigned int biWidth;
	unsigned int biHeight;
	unsigned short biPlanes;
	unsigned short biBitCount;
	unsigned int biCompression;
	unsigned int biSizeImage;
	unsigned int biXPelsPerMeter;
	unsigned int biYPelsPerMeter;
	unsigned int biClrUsed;
	unsigned int biClrImportant;
};
typedef struct _BMPInfoHeader BMPInfoHeader;

struct _bitmap {
	BMPFileHeader *header;
	BMPInfoHeader *info;
	unsigned int *colors;
	unsigned char *data;
	unsigned char r[MAXROWS][MAXCOLS];
	unsigned char g[MAXROWS][MAXCOLS];
	unsigned char b[MAXROWS][MAXCOLS];
	unsigned char y[MAXROWS][MAXCOLS];
	char u[MAXROWS][MAXCOLS];
	char v[MAXROWS][MAXCOLS];
};
typedef struct _bitmap bitmap;

// Externally visible procedures
int ReadBMPSize(const char *file, int *row, int *col);
int ReadBMP(const char *filename, int rows, int cols, unsigned char *r,
						unsigned char *g, unsigned char *b);
int WriteBMP(const char *filename, int rows, int cols, unsigned char *r,
						 unsigned char *g, unsigned char *b);


==> examples/block_fir-top.c <==

#include "stdio.h"

#include "fir.c"

const int SIZE = 256;

int main() {
  int taps[] = {1,2,0,-3,0,4,-5,0,1,-2,0,-3,0,4,-5,0};
  int delay_line[4];
  int input[256], output[256];
  for(int i = 0; i < SIZE; i++) {
    input[i] = i;
  } 
  block_fir(i, &out, taps, delay_line);
  for(int i = 0; i < SIZE; i++) {
    printf("result = %d\n", output[i]);
    if(output[i] == -1452) {
      return 0;
    } else {
      return 1;
    }
  }
}


==> examples/cordic_ternary.cpp <==
// Determine if we are rotating by a positive or negative angle
if (theta < 0) {
  sigma = -1;
}
else {
  sigma = 1;
}

//A functionally equivalent version of the above using ? operator
sigma = theta < 0 ? -1 : 1;


==> examples/dft_precompute.c <==
#include <math.h>					//Required for cos and sin functions
typedef double IN_TYPE;		// Data type for the input signal
typedef double TEMP_TYPE; // Data type for the temporary variables
#define N 256							// DFT Size

void dft(IN_TYPE sample_real[N], IN_TYPE sample_imag[N]) {
	int i, j;
	TEMP_TYPE w;
	TEMP_TYPE c, s;

	// Temporary arrays to hold the intermediate frequency domain results
	TEMP_TYPE temp_real[N];
	TEMP_TYPE temp_imag[N];

	// Calculate each frequency domain sample iteratively
	for (i = 0; i < N; i += 1) {
		temp_real[i] = 0;
		temp_imag[i] = 0;

		// Calculate the jth frequency sample sequentially
		for (j = 0; j < N; j += 1) {
			// Fetch precomputed sine and cosine values
			c = cos_table[i * j];
			s = sin_table[i * j];

			// Multiply c and s with the appropriate input sample and keep running sum
			temp_real[i] += (sample_real[j] * c - sample_imag[j] * s);
			temp_imag[i] += (sample_real[j] * s + sample_imag[j] * c);
		}
	}

	// Perform an inplace DFT, i.e., copy result into the input arrays
	for (i = 0; i < N; i += 1) {
		sample_real[i] = temp_real[i];
		sample_imag[i] = temp_imag[i];
	}
}


==> examples/dft_unroll_inner2.c <==

...
// Calculate the jth frequency sample sequentially
for (j = 0; j < N; j += 2) {
  // Fetch precomputed sine and cosine values
  c_0 = cos_table[i * j];
  s_0 = sin_table[i * j];
  c_1 = cos_table[i * (j + 1)];
  s_1 = sin_table[i * (j + 1)];

  // Multiply c and s with the appropriate input sample and keep running sum
  temp_real[i] += (sample_real[j] * c_0 - sample_imag[j] * s_0) +
    (sample_real[j + 1] * c_1 - sample_imag[j + 1] * s_1);
  temp_imag[i] += (sample_real[j] * s_0 + sample_imag[j] * c_0) +
    (sample_real[j + 1] * s_1 + sample_imag[j + 1] * c_1);
}
...


==> examples/fft_stages.cpp <==
void bit_reverse(DTYPE X_R[SIZE], DTYPE X_I[SIZE],
        DTYPE OUT_R[SIZE], DTYPE OUT_I[SIZE]);
void fft_stage_one(DTYPE X_R[SIZE], DTYPE X_I[SIZE],
        DTYPE OUT_R[SIZE], DTYPE OUT_I[SIZE]);
void fft_stages_two(DTYPE X_R[SIZE], DTYPE X_I[SIZE],
        DTYPE OUT_R[SIZE], DTYPE OUT_I[SIZE]);
void fft_stage_three(DTYPE X_R[SIZE], DTYPE X_I[SIZE],
        DTYPE OUT_R[SIZE], DTYPE OUT_I[SIZE]);

void fft(DTYPE X_R[SIZE], DTYPE X_I[SIZE], DTYPE OUT_R[SIZE], DTYPE OUT_I[SIZE])
{
  #pragma HLS dataflow
  DTYPE Stage1_R[SIZE], Stage1_I[SIZE];
  DTYPE Stage2_R[SIZE], Stage2_I[SIZE];
  DTYPE Stage3_R[SIZE], Stage3_I[SIZE];

  bit_reverse(X_R, X_I, Stage1_R, Stage1_I);
  fft_stage_one(Stage1_R, Stage1_I, Stage2_R, Stage2_I);
  fft_stages_two(Stage2_R, Stage2_I, Stage3_R, Stage3_R);
  fft_stage_three(Stage3_R, Stage3_I, OUT_R, OUT_I);
}


==> examples/fir-top.c <==

#include "stdio.h"

#define NUM_TAPS 4
void fir(int input, int *output, int taps[NUM_TAPS]);

const int SIZE = 256;

int main() {
	int taps[] = {1, 2, 0, -3, 0, 4, -5, 0, 1, -2, 0, -3, 0, 4, -5, 0};
	int out = 0;
	for (int i = 0; i < SIZE; i++) {
		fir(i, &out, taps);
	}
	printf("result = %d\n", out);
	if (out == -1452) {
		return 0;
	} else {
		return 1;
	}
}


==> examples/fir_cslowed.c <==

#define NUM_TAPS 4

void block_fir(int input[256][K], int output[256][K], int taps[NUM_TAPS],
							 int delay_line[NUM_TAPS][K]) {
	int i, j, k for (j = 0; j < 256; j++) {
		for (k = 0; k < K; k++) {
			int result[K] = {};
			for (i = NUM_TAPS - 1; i > 0; i--) {
#pragma HLS unroll
				delay_line[i][k] = delay_line[i - 1][k];
			}
			delay_line[0][k] = input;

			for (i = 0; i < NUM_TAPS; i++) {
#pragma HLS pipeline
				result[k] += delay_line[i][k] * taps[i];
			}
			output[j][k] = result;
		}
	}
}


==> examples/firrolled.c <==

#define NUM_TAPS 4

void block_fir(int input[256], int output[256], int taps[NUM_TAPS],
							 int delay_line[NUM_TAPS]) {
	int i, j;
	for (j = 0; j < 256; j++) {
		int result = 0;
		for (i = NUM_TAPS - 1; i > 0; i--) {
#pragma HLS unroll
			delay_line[i] = delay_line[i - 1];
		}
		delay_line[0] = input;

		for (i = 0; i < NUM_TAPS; i++) {
#pragma HLS pipeline
			result += delay_line[i] * taps[i];
		}
		output[j] = result;
	}
}


==> examples/histogram.h <==
#define INPUT_SIZE 8
#define VALUE_SIZE 256

extern void histogram(int in[INPUT_SIZE], int hist[VALUE_SIZE]);


==> examples/histogram_dependence-top.cpp <==
#include <stdio.h>
#include "histogram.h"

void histogram_golden(int in[INPUT_SIZE], int hist[VALUE_SIZE]) {
  int val;
  for(int i = 0; i < INPUT_SIZE; i++) {
    val = in[i];
    hist[val] = hist[val] + 1;
  }
}

int main() {
	int fail = 0;
	int values[] = {4,2,4,3,4,3,4,3};
	int y_sw[VALUE_SIZE] = {};
    int y[VALUE_SIZE] = {};

	histogram_golden(values, y_sw);
    histogram(values, y);

	for(int i = 0; i < INPUT_SIZE; i++)
		if(y_sw[i] != y[i]) {
            printf("%d %d %d", i, y_sw[i], y[i]);
			fail = 1;
        }

	if(fail == 1)
		printf("FAILED\n");
	else
		printf("PASS\n");

	return fail;
}


==> examples/histogram_opt1-top.cpp <==
#include <stdio.h>
#include "histogram.h"

void histogram_golden(int in[INPUT_SIZE], int hist[VALUE_SIZE]) {
  int val;
  for(int i = 0; i < INPUT_SIZE; i++) {
    val = in[i];
    hist[val] = hist[val] + 1;
  }
}

int main() {
	int fail = 0;
	int values[] = {4,2,4,3,4,3,4,3};
	int y_sw[VALUE_SIZE] = {};
    int y[VALUE_SIZE] = {};

	histogram_golden(values, y_sw);
    histogram(values, y);

	for(int i = 0; i < INPUT_SIZE; i++)
		if(y_sw[i] != y[i]) {
            printf("%d %d %d", i, y_sw[i], y[i]);
			fail = 1;
        }

	if(fail == 1)
		printf("FAILED\n");
	else
		printf("PASS\n");

	return fail;
}


==> examples/histogram_parallel-top.cpp <==
#include <stdio.h>
#include "histogram_parallel.h"

void histogram_golden(int in[INPUT_SIZE], int hist[VALUE_SIZE]) {
  int val;
  for(int i = 0; i < INPUT_SIZE; i++) {
    val = in[i];
    hist[val] = hist[val] + 1;
  }
}

int main() {
	int fail = 0;
	int values[] = {4,2,4,3,4,3,4,3};
	int y_sw[VALUE_SIZE] = {};
    int y[VALUE_SIZE] = {};

	histogram_golden(values, y_sw);
    histogram(values, values+INPUT_SIZE/2, y);

	for(int i = 0; i < INPUT_SIZE; i++)
		if(y_sw[i] != y[i]) {
            printf("%d %d %d", i, y_sw[i], y[i]);
			fail = 1;
        }

	if(fail == 1)
		printf("FAILED\n");
	else
		printf("PASS\n");

	return fail;
}


==> examples/histogram_parallel.h <==
#define INPUT_SIZE 8
#define VALUE_SIZE 256

extern void histogram(int in1[INPUT_SIZE/2], int in2[INPUT_SIZE/2], int hist[VALUE_SIZE]);


==> examples/huffman.h <==
#include "ap_int.h"

// input number of symbols
const static int INPUT_SYMBOL_SIZE = 256;

// upper bound on codeword length during tree construction
const static int TREE_DEPTH = 64;

// maximum codeword tree length after rebalancing
const static int MAX_CODEWORD_LENGTH = 27;

// Should be log2(INPUT_SYMBOL_SIZE)
const static int SYMBOL_BITS = 10;

// Should be log2(TREE_DEPTH)
const static int TREE_DEPTH_BITS = 6;

// number of bits needed to record MAX_CODEWORD_LENGTH value
// Should be log2(MAX_CODEWORD_LENGTH)
const static int CODEWORD_LENGTH_BITS = 5;

// A marker for internal nodes
const static ap_uint<SYMBOL_BITS> INTERNAL_NODE = -1;

typedef ap_uint<MAX_CODEWORD_LENGTH> Codeword;
typedef ap_uint<MAX_CODEWORD_LENGTH + CODEWORD_LENGTH_BITS> PackedCodewordAndLength;
typedef ap_uint<CODEWORD_LENGTH_BITS> CodewordLength;
typedef ap_uint<32> Frequency;

struct Symbol {
	 ap_uint<SYMBOL_BITS> value;
	 ap_uint<32> frequency;
};

void huffman_encoding (
	Symbol in[INPUT_SYMBOL_SIZE],
	PackedCodewordAndLength encoding[INPUT_SYMBOL_SIZE],
	int *num_nonzero_symbols
);






void filter(Symbol in[INPUT_SYMBOL_SIZE],
            Symbol out[INPUT_SYMBOL_SIZE],
            int *num_symbols);
void sort(Symbol in[INPUT_SYMBOL_SIZE],
          int num_symbols,
          Symbol out[INPUT_SYMBOL_SIZE]);
void create_tree (
    Symbol in[INPUT_SYMBOL_SIZE],
    int num_symbols,
    ap_uint<SYMBOL_BITS> parent[INPUT_SYMBOL_SIZE-1],
    ap_uint<SYMBOL_BITS> left[INPUT_SYMBOL_SIZE-1],
    ap_uint<SYMBOL_BITS> right[INPUT_SYMBOL_SIZE-1]);

void compute_bit_length (
  ap_uint<SYMBOL_BITS> parent[INPUT_SYMBOL_SIZE-1],
  ap_uint<SYMBOL_BITS> left[INPUT_SYMBOL_SIZE-1],
  ap_uint<SYMBOL_BITS> right[INPUT_SYMBOL_SIZE-1],
  int num_symbols,
  ap_uint<SYMBOL_BITS> bit_length[TREE_DEPTH]);

void truncate_tree(
	ap_uint<SYMBOL_BITS> input_bit_length[TREE_DEPTH],
	ap_uint<SYMBOL_BITS> truncated_bit_length1[TREE_DEPTH],
	ap_uint<SYMBOL_BITS> truncated_bit_length2[TREE_DEPTH]);

void canonize_tree(
	Symbol sorted[INPUT_SYMBOL_SIZE],
	ap_uint<SYMBOL_BITS> num_symbols,
	ap_uint<SYMBOL_BITS> bit_length[TREE_DEPTH],
	CodewordLength symbol_bits[INPUT_SYMBOL_SIZE]);

void create_codeword(
  CodewordLength symbol_bits[INPUT_SYMBOL_SIZE],
  ap_uint<SYMBOL_BITS> bit_length[TREE_DEPTH],
  PackedCodewordAndLength encoding[INPUT_SYMBOL_SIZE]);


static unsigned int bit_reverse32(unsigned int input) {
	int i, rev = 0;
	for (i = 0; i < 32; i++) {
		rev = (rev << 1) | (input & 1);
		input = input >> 1;
	}
	return rev;
}


==> examples/huffman_create_tree.cpp <==
#include "huffman.h"
#include "assert.h"
void create_tree (
    /* input */ Symbol in[INPUT_SYMBOL_SIZE],
    /* input */ int num_symbols,
    /* output */ ap_uint<SYMBOL_BITS> parent[INPUT_SYMBOL_SIZE-1],
    /* output */ ap_uint<SYMBOL_BITS> left[INPUT_SYMBOL_SIZE-1],
    /* output */ ap_uint<SYMBOL_BITS> right[INPUT_SYMBOL_SIZE-1]) {
    Frequency frequency[INPUT_SYMBOL_SIZE-1];
    ap_uint<SYMBOL_BITS> tree_count = 0;  // Number of intermediate nodes assigned a parent.
    ap_uint<SYMBOL_BITS> in_count = 0;    // Number of inputs consumed.

    assert(num_symbols > 0);
    assert(num_symbols <= INPUT_SYMBOL_SIZE);
    for(int i = 0; i < (num_symbols-1); i++) {
#pragma HLS PIPELINE II=5
        Frequency node_freq = 0;

        // There are two cases.
        // Case 1: remove a Symbol from in[]
        // Case 2: remove an element from intermediate[]
        // We do this twice, once for the left and once for the right of the new intermediate node.
        assert(in_count < num_symbols || tree_count < i);
        Frequency intermediate_freq = frequency[tree_count];
        Symbol s = in[in_count];
        if((in_count < num_symbols && s.frequency <= intermediate_freq) || tree_count == i) {
            // Pick symbol from in[].
            left[i] = s.value; // Set input symbol as left node
            node_freq = s.frequency; // Add symbol frequency to total node frequency
            in_count++; // Move to the next input symbol
        } else {
            // Pick internal node without a parent.
            left[i] = INTERNAL_NODE; // Set symbol to indicate an internal node
            node_freq = frequency[tree_count]; // Add child node frequency
            parent[tree_count] = i; // Set this node as child's parent
            tree_count++; // Go to next parentless internal node
        }

        assert(in_count < num_symbols || tree_count < i);
        intermediate_freq = frequency[tree_count];
        s = in[in_count];
        if((in_count < num_symbols && s.frequency <= intermediate_freq) || tree_count == i) {
            // Pick symbol from in[].
            right[i] = s.value;
            frequency[i] = node_freq + s.frequency;
            in_count++;
        } else {
            // Pick internal node without a parent.
            right[i] = INTERNAL_NODE;
            frequency[i] = node_freq + intermediate_freq;
            parent[tree_count] = i;
            tree_count++;
        }
        // Verify that nodes in the tree are sorted by frequency
        assert(i == 0 || frequency[i] >= frequency[i-1]);
    }

    parent[tree_count] = 0; //Set parent of last node (root) to 0
}


==> examples/huffman_encoding.cpp <==
#include "huffman.h"
#include "assert.h"
void huffman_encoding(
    /* input */ Symbol symbol_histogram[INPUT_SYMBOL_SIZE],
    /* output */ PackedCodewordAndLength encoding[INPUT_SYMBOL_SIZE],
    /* output */ int *num_nonzero_symbols) {
    #pragma HLS DATAFLOW

    Symbol filtered[INPUT_SYMBOL_SIZE];
    Symbol sorted[INPUT_SYMBOL_SIZE];
    Symbol sorted_copy1[INPUT_SYMBOL_SIZE];
    Symbol sorted_copy2[INPUT_SYMBOL_SIZE];
    ap_uint<SYMBOL_BITS> parent[INPUT_SYMBOL_SIZE-1];
    ap_uint<SYMBOL_BITS> left[INPUT_SYMBOL_SIZE-1];
    ap_uint<SYMBOL_BITS> right[INPUT_SYMBOL_SIZE-1];
    int n;

    filter(symbol_histogram, filtered, &n);
    sort(filtered, n, sorted);

    ap_uint<SYMBOL_BITS> length_histogram[TREE_DEPTH];
    ap_uint<SYMBOL_BITS> truncated_length_histogram1[TREE_DEPTH];
    ap_uint<SYMBOL_BITS> truncated_length_histogram2[TREE_DEPTH];
    CodewordLength symbol_bits[INPUT_SYMBOL_SIZE];

    int previous_frequency = -1;
 copy_sorted:
    for(int i = 0; i < n; i++) {
        sorted_copy1[i].value = sorted[i].value;
        sorted_copy1[i].frequency = sorted[i].frequency;
        sorted_copy2[i].value = sorted[i].value;
        sorted_copy2[i].frequency = sorted[i].frequency;
        // std::cout << sorted[i].value << " " << sorted[i].frequency << "\n";
        assert(previous_frequency <= (int)sorted[i].frequency);
        previous_frequency = sorted[i].frequency;
    }

    create_tree(sorted_copy1, n, parent, left, right);
    compute_bit_length(parent, left, right, n, length_histogram);

#ifndef __SYNTHESIS__
    // Check the result of computing the tree histogram
    int codewords_in_tree = 0;
 merge_bit_length:
    for(int i = 0; i < TREE_DEPTH; i++) {
        #pragma HLS PIPELINE II=1
        if(length_histogram[i] > 0)
            std::cout << length_histogram[i] << " codewords with length " << i << "\n";
        codewords_in_tree += length_histogram[i];
    }
    assert(codewords_in_tree == n);
#endif

        truncate_tree(length_histogram, truncated_length_histogram1, truncated_length_histogram2);
    canonize_tree(sorted_copy2, n, truncated_length_histogram1, symbol_bits);
    create_codeword(symbol_bits, truncated_length_histogram2, encoding);

    *num_nonzero_symbols = n;
}


==> examples/huffman_encoding_test.cpp <==
#include "huffman.h"
#include <stdio.h>
#include <stdlib.h>

void file_to_array(const char *filename, ap_uint<16> *&array, int array_length) {
    printf("Start reading file [%s]\n", filename);
    FILE *file = fopen(filename, "r");
    if(file == NULL) {
        printf("Cannot find the input file\n");
        exit(1);
    }

    int     file_value = 0;
    int     count = 0;
    array = (ap_uint<16> *) malloc(array_length*sizeof(ap_uint<16>));

    while(1) {
        int eof_check = fscanf(file, "%x", &file_value);
        if(eof_check == EOF) break;
        else {
            array[count++] = (ap_uint<16>) file_value ;
        }
    }
    fclose(file);

    if(count != array_length) exit(1);
}

int main() {
    printf("Starting canonical Huffman encoding testbench\n");
    FILE *output_file;
    int return_val = 0;
    ap_uint<16> *frequencies = NULL;
    file_to_array("huffman.random256.txt", frequencies, INPUT_SYMBOL_SIZE);

    Symbol in[INPUT_SYMBOL_SIZE];
    for (int i = 0 ; i <  INPUT_SYMBOL_SIZE; i++) {
        in[i].frequency = frequencies[i];
        in[i].value = i;
    }

    int num_nonzero_symbols;
    PackedCodewordAndLength encoding[INPUT_SYMBOL_SIZE];
    huffman_encoding(in, encoding, &num_nonzero_symbols);

    output_file = fopen("huffman.random256.out", "w");
    for(int i = 0; i < INPUT_SYMBOL_SIZE; i++)
        fprintf(output_file, "%d, %x\n", i, (unsigned int) encoding[i]);
    fclose(output_file);

    printf ("\n***************Comparing against output data*************** \n\n");
    if (system("diff huffman.random256.out huffman.random256.golden")) {
        fprintf(stdout, "*******************************************\n");
        fprintf(stdout, "FAIL: Output DOES NOT match the golden output\n");
        fprintf(stdout, "*******************************************\n");
        return_val = 1;
    } else {
        fprintf(stdout, "*******************************************\n");
        fprintf(stdout, " PASS: The output matches the golden output\n");
        fprintf(stdout, "*******************************************\n");
        return_val = 0;
    }

    printf("Ending canonical Huffman encoding testbench\n");
    return return_val;
}


==> examples/huffman_encoding_test2.cpp <==
#include "huffman.h"
#include <stdio.h>
#include <stdlib.h>
#include <set>
#include <tuple>

void file_to_array(const char *filename, ap_uint<16> *&array, int array_length) {
    printf("Start reading file [%s]\n", filename);
    FILE *file = fopen(filename, "r");
    if(file == NULL) {
        printf("Cannot find the input file\n");
        exit(1);
    }

    int     file_value = 0;
    int     count = 0;
    array = (ap_uint<16> *) malloc(array_length*sizeof(ap_uint<16>));

    while(1) {
        int eof_check = fscanf(file, "%x", &file_value);
        if(eof_check == EOF) break;
        else {
            array[count++] = (ap_uint<16>) file_value ;
        }
    }
    fclose(file);

    if(count != array_length) exit(1);
}

int main() {
    printf("Starting canonical Huffman encoding testbench\n");
    FILE *output_file;
    int return_val = 0;
    ap_uint<16> *frequencies = NULL;
    file_to_array("huffman.random256.txt", frequencies, INPUT_SYMBOL_SIZE);

    Symbol in[INPUT_SYMBOL_SIZE];
    for (int i = 0 ; i <  INPUT_SYMBOL_SIZE; i++) {
        in[i].frequency = frequencies[i];
        in[i].value = i;
    }

    int num_nonzero_symbols;
    PackedCodewordAndLength encoding[INPUT_SYMBOL_SIZE];
    huffman_encoding(in, encoding, &num_nonzero_symbols);

    std::set<std::pair<Codeword, CodewordLength> > unique_set;
    for (int i = 0 ; i < INPUT_SYMBOL_SIZE; i++) {
        // Get the lowest CODEWORD_LENGTH_BITS bits.
        CodewordLength length = encoding[i] & 0x1F;
        Codeword cw = encoding[i] >> CODEWORD_LENGTH_BITS;
        if(length > 0) {
            std::cout << i << ":";
            for(int j = 0; j < length; j++) {
                std::cout << (cw[j]?'1':'0');
            }
            std::cout << " " << length << "\n";
        }
        cw = cw.reverse() >> (MAX_CODEWORD_LENGTH-length);
        assert(unique_set.count(std::make_pair(cw, length)) == 0);
        unique_set.insert(std::make_pair(cw, length));
    }
    // Check that we have a prefix code.
    for (int i = 0 ; i < INPUT_SYMBOL_SIZE; i++) {
        // Get the lowest CODEWORD_LENGTH_BITS bits.
        CodewordLength length = encoding[i] & 0x1F;
        Codeword cw = encoding[i] >> CODEWORD_LENGTH_BITS;

        cw = cw.reverse() >> (MAX_CODEWORD_LENGTH-length);
        for(int j = 1; j < length; j++) {
            std::set<std::pair<Codeword, CodewordLength> >::iterator it =
                unique_set.find(std::make_pair(cw >> j, length-j));
            if(it != unique_set.end()) {
                CodewordLength length2;
                Codeword cw2;
                std::tie(cw2, length2) = *it;
                std::cout << "Checking " << (cw >> j).to_string(2) << " " << (length-j) << "\n";
                std::cout << "with " << (cw2).to_string(2) << " " << length2 << "\n";
                std::cout << "FAIL: not a prefix code!\n";
                return_val = 1;
            }
        }
    }

    output_file = fopen("huffman.random256.out", "w");
    for(int i = 0; i < INPUT_SYMBOL_SIZE; i++)
        fprintf(output_file, "%d, %x\n", i, (unsigned int) encoding[i]);
    fclose(output_file);

    printf ("\n***************Comparing against output data*************** \n\n");
    if (system("diff huffman.random256.out huffman.random256.golden")) {
        fprintf(stdout, "*******************************************\n");
        fprintf(stdout, "FAIL: Output DOES NOT match the golden output\n");
        fprintf(stdout, "*******************************************\n");
        return_val = 1;
    } else {
        fprintf(stdout, "*******************************************\n");
        fprintf(stdout, " PASS: The output matches the golden output\n");
        fprintf(stdout, "*******************************************\n");
        return_val = 0;
    }

    printf("Ending canonical Huffman encoding testbench\n");
    return return_val;
}


==> examples/huffman_sort.cpp <==
#include "huffman.h"
#include "assert.h"
const unsigned int RADIX = 16;
const unsigned int BITS_PER_LOOP = 4; // should be log2(RADIX)
typedef ap_uint<BITS_PER_LOOP> Digit;

void sort(
    /* input */ Symbol in[INPUT_SYMBOL_SIZE],
    /* input */ int num_symbols,
    /* output */ Symbol out[INPUT_SYMBOL_SIZE]) {
    Symbol previous_sorting[INPUT_SYMBOL_SIZE], sorting[INPUT_SYMBOL_SIZE];
    ap_uint<SYMBOL_BITS> digit_histogram[RADIX], digit_location[RADIX];
#pragma HLS ARRAY_PARTITION variable=digit_location complete dim=1
#pragma HLS ARRAY_PARTITION variable=digit_histogram complete dim=1
    Digit current_digit[INPUT_SYMBOL_SIZE];

    assert(num_symbols >= 0);
    assert(num_symbols <= INPUT_SYMBOL_SIZE);
 copy_in_to_sorting:
    for(int j = 0; j < num_symbols; j++) {
#pragma HLS PIPELINE II=1
        sorting[j] = in[j];
    }

 radix_sort:
    for(int shift = 0; shift < 32; shift += BITS_PER_LOOP) {
    init_histogram:
        for(int i = 0; i < RADIX; i++) {
#pragma HLS pipeline II=1
            digit_histogram[i] = 0;
        }

    compute_histogram:
        for(int j = 0; j < num_symbols; j++) {
#pragma HLS PIPELINE II=1
            Digit digit = (sorting[j].frequency >> shift) & (RADIX - 1); // Extrract a digit
            current_digit[j] = digit;  // Store the current digit for each symbol
            digit_histogram[digit]++;
            previous_sorting[j] = sorting[j]; // Save the current sorted order of symbols
        }

        digit_location[0] = 0;
    find_digit_location:
        for(int i = 1; i < RADIX; i++)
#pragma HLS PIPELINE II=1
            digit_location[i] = digit_location[i-1] + digit_histogram[i-1];

    re_sort:
        for(int j = 0; j < num_symbols; j++) {
#pragma HLS PIPELINE II=1
            Digit digit = current_digit[j];
            sorting[digit_location[digit]] = previous_sorting[j]; // Move symbol to new sorted location
            out[digit_location[digit]] = previous_sorting[j]; // Also copy to output
            digit_location[digit]++; // Update digit_location
        }
    }
}


==> examples/huffman_truncate_tree.cpp <==
#include "huffman.h"
#include "assert.h"
void truncate_tree(
    /* input */ ap_uint<SYMBOL_BITS> input_length_histogram[TREE_DEPTH],
    /* output */ ap_uint<SYMBOL_BITS> output_length_histogram1[TREE_DEPTH],
    /* output */ ap_uint<SYMBOL_BITS> output_length_histogram2[TREE_DEPTH]
) {
    // Copy into temporary storage to maintain dataflow properties
 copy_input:
    for(int i = 0; i < TREE_DEPTH; i++) {
        output_length_histogram1[i] = input_length_histogram[i];
    }

    ap_uint<SYMBOL_BITS> j = MAX_CODEWORD_LENGTH;
 move_nodes:
    for(int i = TREE_DEPTH - 1; i > MAX_CODEWORD_LENGTH; i--) {
        // Look to see if there is any nodes at lengths greater than target depth
    reorder:
        while(output_length_histogram1[i] != 0) {
#pragma HLS LOOP_TRIPCOUNT min=3 max=3 avg=3
            if (j == MAX_CODEWORD_LENGTH) {
                // Find deepest leaf with codeword length < target depth
                do {
#pragma HLS LOOP_TRIPCOUNT min=1 max=1 avg=1
                    j--;
                } while(output_length_histogram1[j] == 0);
            }

            // Move leaf with depth i to depth j+1.
            output_length_histogram1[j] -= 1; // The node at level j is no longer a leaf.
            output_length_histogram1[j+1] += 2; // Two new leaf nodes are attached at level j+1.
            output_length_histogram1[i-1] += 1; // The leaf node at level i+1 gets attached here.
            output_length_histogram1[i] -= 2; // Two leaf nodes have been lost from level i.

            // now deepest leaf with codeword length < target length
            // is at level (j+1) unless j+1 == target length
            j++;
        }
    }

    // Copy the output to meet dataflow requirements and check the validity
    unsigned int limit = 1;
 copy_output:
    for(int i = 0; i < TREE_DEPTH; i++) {
        output_length_histogram2[i] = output_length_histogram1[i];
        assert(output_length_histogram1[i] >= 0);
        assert(output_length_histogram1[i] <= limit);
        limit *= 2;
    }
}


==> examples/image_aux.h <==
#ifndef IMAGE_AUX_H_
#define IMAGE_AUX_H_
//#include <autopilot_tech.h>
#include <png.h>
#define WIDTH 1280
#define HEIGHT 720

typedef struct {
	unsigned char ch1[WIDTH][HEIGHT];
	unsigned char ch2[WIDTH][HEIGHT];
	unsigned char ch3[WIDTH][HEIGHT];
} channel_t;
typedef struct {
	channel_t channels;
	unsigned short width;
	unsigned short height;
} image_t;

void image_info(png_structp pngp, png_infop infop);

void image_read(char *in_file, image_t *in_image);

void image_write(char *out_file, image_t *out_image);

#endif


==> examples/insertion_cell_sort.cpp <==
#include "insertion_cell_sort.h"

void cell0(hls::stream<DTYPE> & in, hls::stream<DTYPE> & out)
{
	static DTYPE local = 0;
	DTYPE in_copy = in.read();
	if(in_copy > local) {
		out.write(local);
		local = in_copy;
	}
	else
	{
		out.write(in_copy);
	}
}

void cell1(hls::stream<DTYPE> & in, hls::stream<DTYPE> & out)
{
	static DTYPE local = 0;
	DTYPE in_copy = in.read();
	if(in_copy > local) {
		out.write(local);
		local = in_copy;
	}
	else
	{
		out.write(in_copy);
	}
}

void cell2(hls::stream<DTYPE> & in, hls::stream<DTYPE> & out)
{
	static DTYPE local = 0;
	DTYPE in_copy = in.read();
	if(in_copy > local) {
		out.write(local);
		local = in_copy;
	}
	else
	{
		out.write(in_copy);
	}
}

void cell3(hls::stream<DTYPE> & in, hls::stream<DTYPE> & out)
{
	static DTYPE local = 0;
	DTYPE in_copy = in.read();
	if(in_copy > local) {
		out.write(local);
		local = in_copy;
	}
	else
	{
		out.write(in_copy);
	}
}

void cell4(hls::stream<DTYPE> & in, hls::stream<DTYPE> & out)
{
	static DTYPE local = 0;
	DTYPE in_copy = in.read();
	if(in_copy > local) {
		out.write(local);
		local = in_copy;
	}
	else
	{
		out.write(in_copy);
	}
}

void cell5(hls::stream<DTYPE> & in, hls::stream<DTYPE> & out)
{
	static DTYPE local = 0;
	DTYPE in_copy = in.read();
	if(in_copy > local) {
		out.write(local);
		local = in_copy;
	}
	else
	{
		out.write(in_copy);
	}
}

void cell6(hls::stream<DTYPE> & in, hls::stream<DTYPE> & out)
{
	static DTYPE local = 0;
	DTYPE in_copy = in.read();
	if(in_copy > local) {
		out.write(local);
		local = in_copy;
	}
	else
	{
		out.write(in_copy);
	}
}

void cell7(hls::stream<DTYPE> & in, hls::stream<DTYPE> & out)
{
	static DTYPE local = 0;
	DTYPE in_copy = in.read();
	if(in_copy > local) {
		out.write(local);
		local = in_copy;
	}
	else
	{
		out.write(in_copy);
	}
}

void cell8(hls::stream<DTYPE> & in, hls::stream<DTYPE> & out)
{
	static DTYPE local = 0;
	DTYPE in_copy = in.read();
	if(in_copy > local) {
		out.write(local);
		local = in_copy;
	}
	else
	{
		out.write(in_copy);
	}
}

void cell9(hls::stream<DTYPE> & in, hls::stream<DTYPE> & out)
{
	static DTYPE local = 0;
	DTYPE in_copy = in.read();
	if(in_copy > local) {
		out.write(local);
		local = in_copy;
	}
	else
	{
		out.write(in_copy);
	}
}

void cell10(hls::stream<DTYPE> & in, hls::stream<DTYPE> & out)
{
	static DTYPE local = 0;
	DTYPE in_copy = in.read();
	if(in_copy > local) {
		out.write(local);
		local = in_copy;
	}
	else
	{
		out.write(in_copy);
	}
}

void cell11(hls::stream<DTYPE> & in, hls::stream<DTYPE> & out)
{
	static DTYPE local = 0;
	DTYPE in_copy = in.read();
	if(in_copy > local) {
		out.write(local);
		local = in_copy;
	}
	else
	{
		out.write(in_copy);
	}
}

void cell12(hls::stream<DTYPE> & in, hls::stream<DTYPE> & out)
{
	static DTYPE local = 0;
	DTYPE in_copy = in.read();
	if(in_copy > local) {
		out.write(local);
		local = in_copy;
	}
	else
	{
		out.write(in_copy);
	}
}

void cell13(hls::stream<DTYPE> & in, hls::stream<DTYPE> & out)
{
	static DTYPE local = 0;
	DTYPE in_copy = in.read();
	if(in_copy > local) {
		out.write(local);
		local = in_copy;
	}
	else
	{
		out.write(in_copy);
	}
}

void cell14(hls::stream<DTYPE> & in, hls::stream<DTYPE> & out)
{
	static DTYPE local = 0;
	DTYPE in_copy = in.read();
	if(in_copy > local) {
		out.write(local);
		local = in_copy;
	}
	else
	{
		out.write(in_copy);
	}
}

void cell15(hls::stream<DTYPE> & in, hls::stream<DTYPE> & out)
{
	static DTYPE local = 0;
	DTYPE in_copy = in.read();
	if(in_copy > local) {
		out.write(local);
		local = in_copy;
	}
	else
	{
		out.write(in_copy);
	}
}

void cell16(hls::stream<DTYPE> & in, hls::stream<DTYPE> & out)
{
	static DTYPE local = 0;
	DTYPE in_copy = in.read();
	if(in_copy > local) {
		out.write(local);
		local = in_copy;
	}
	else
	{
		out.write(in_copy);
	}
}

void cell17(hls::stream<DTYPE> & in, hls::stream<DTYPE> & out)
{
	static DTYPE local = 0;
	DTYPE in_copy = in.read();
	if(in_copy > local) {
		out.write(local);
		local = in_copy;
	}
	else
	{
		out.write(in_copy);
	}
}

void cell18(hls::stream<DTYPE> & in, hls::stream<DTYPE> & out)
{
	static DTYPE local = 0;
	DTYPE in_copy = in.read();
	if(in_copy > local) {
		out.write(local);
		local = in_copy;
	}
	else
	{
		out.write(in_copy);
	}
}

void cell19(hls::stream<DTYPE> & in, hls::stream<DTYPE> & out)
{
	static DTYPE local = 0;
	DTYPE in_copy = in.read();
	if(in_copy > local) {
		out.write(local);
		local = in_copy;
	}
	else
	{
		out.write(in_copy);
	}
}

void cell20(hls::stream<DTYPE> & in, hls::stream<DTYPE> & out)
{
	static DTYPE local = 0;
	DTYPE in_copy = in.read();
	if(in_copy > local) {
		out.write(local);
		local = in_copy;
	}
	else
	{
		out.write(in_copy);
	}
}

void cell21(hls::stream<DTYPE> & in, hls::stream<DTYPE> & out)
{
	static DTYPE local = 0;
	DTYPE in_copy = in.read();
	if(in_copy > local) {
		out.write(local);
		local = in_copy;
	}
	else
	{
		out.write(in_copy);
	}
}

void cell22(hls::stream<DTYPE> & in, hls::stream<DTYPE> & out)
{
	static DTYPE local = 0;
	DTYPE in_copy = in.read();
	if(in_copy > local) {
		out.write(local);
		local = in_copy;
	}
	else
	{
		out.write(in_copy);
	}
}

void cell23(hls::stream<DTYPE> & in, hls::stream<DTYPE> & out)
{
	static DTYPE local = 0;
	DTYPE in_copy = in.read();
	if(in_copy > local) {
		out.write(local);
		local = in_copy;
	}
	else
	{
		out.write(in_copy);
	}
}

void cell24(hls::stream<DTYPE> & in, hls::stream<DTYPE> & out)
{
	static DTYPE local = 0;
	DTYPE in_copy = in.read();
	if(in_copy > local) {
		out.write(local);
		local = in_copy;
	}
	else
	{
		out.write(in_copy);
	}
}

void cell25(hls::stream<DTYPE> & in, hls::stream<DTYPE> & out)
{
	static DTYPE local = 0;
	DTYPE in_copy = in.read();
	if(in_copy > local) {
		out.write(local);
		local = in_copy;
	}
	else
	{
		out.write(in_copy);
	}
}

void cell26(hls::stream<DTYPE> & in, hls::stream<DTYPE> & out)
{
	static DTYPE local = 0;
	DTYPE in_copy = in.read();
	if(in_copy > local) {
		out.write(local);
		local = in_copy;
	}
	else
	{
		out.write(in_copy);
	}
}

void cell27(hls::stream<DTYPE> & in, hls::stream<DTYPE> & out)
{
	static DTYPE local = 0;
	DTYPE in_copy = in.read();
	if(in_copy > local) {
		out.write(local);
		local = in_copy;
	}
	else
	{
		out.write(in_copy);
	}
}

void cell28(hls::stream<DTYPE> & in, hls::stream<DTYPE> & out)
{
	static DTYPE local = 0;
	DTYPE in_copy = in.read();
	if(in_copy > local) {
		out.write(local);
		local = in_copy;
	}
	else
	{
		out.write(in_copy);
	}
}

void cell29(hls::stream<DTYPE> & in, hls::stream<DTYPE> & out)
{
	static DTYPE local = 0;
	DTYPE in_copy = in.read();
	if(in_copy > local) {
		out.write(local);
		local = in_copy;
	}
	else
	{
		out.write(in_copy);
	}
}

void cell30(hls::stream<DTYPE> & in, hls::stream<DTYPE> & out)
{
	static DTYPE local = 0;
	DTYPE in_copy = in.read();
	if(in_copy > local) {
		out.write(local);
		local = in_copy;
	}
	else
	{
		out.write(in_copy);
	}
}

void cell31(hls::stream<DTYPE> & in, hls::stream<DTYPE> & out)
{
	static DTYPE local = 0;
	DTYPE in_copy = in.read();
	if(in_copy > local) {
		out.write(local);
		local = in_copy;
	}
	else
	{
		out.write(in_copy);
	}
}

void insertion_cell_sort(hls::stream<DTYPE> & in, hls::stream<DTYPE> & out)
{
	#pragma HLS DATAFLOW
	hls::stream<DTYPE> out0("out0_stream");
	hls::stream<DTYPE> out1("out1_stream");
	hls::stream<DTYPE> out2("out2_stream");
	hls::stream<DTYPE> out3("out3_stream");
	hls::stream<DTYPE> out4("out4_stream");
	hls::stream<DTYPE> out5("out5_stream");
	hls::stream<DTYPE> out6("out6_stream");
	hls::stream<DTYPE> out7("out7_stream");
	hls::stream<DTYPE> out8("out8_stream");
	hls::stream<DTYPE> out9("out9_stream");
	hls::stream<DTYPE> out10("out10_stream");
	hls::stream<DTYPE> out11("out11_stream");
	hls::stream<DTYPE> out12("out12_stream");
	hls::stream<DTYPE> out13("out13_stream");
	hls::stream<DTYPE> out14("out14_stream");
	hls::stream<DTYPE> out15("out15_stream");
	hls::stream<DTYPE> out16("out16_stream");
	hls::stream<DTYPE> out17("out17_stream");
	hls::stream<DTYPE> out18("out18_stream");
	hls::stream<DTYPE> out19("out19_stream");
	hls::stream<DTYPE> out20("out20_stream");
	hls::stream<DTYPE> out21("out21_stream");
	hls::stream<DTYPE> out22("out22_stream");
	hls::stream<DTYPE> out23("out23_stream");
	hls::stream<DTYPE> out24("out24_stream");
	hls::stream<DTYPE> out25("out25_stream");
	hls::stream<DTYPE> out26("out26_stream");
	hls::stream<DTYPE> out27("out27_stream");
	hls::stream<DTYPE> out28("out28_stream");
	hls::stream<DTYPE> out29("out29_stream");
	hls::stream<DTYPE> out30("out30_stream");
	hls::stream<DTYPE> out31("out31_stream");
	hls::stream<DTYPE> out32("out32_stream");

	// Function calls;
	cell0(in, out1);
	cell1(out1, out2);
	cell2(out2, out3);
	cell3(out3, out4);
	cell4(out4, out5);
	cell5(out5, out6);
	cell6(out6, out7);
	cell7(out7, out8);
	cell8(out8, out9);
	cell9(out9, out10);
	cell10(out10, out11);
	cell11(out11, out12);
	cell12(out12, out13);
	cell13(out13, out14);
	cell14(out14, out15);
	cell15(out15, out);
    /*	cell16(out16, out17);
	cell17(out17, out18);
	cell18(out18, out19);
	cell19(out19, out20);
	cell20(out20, out21);
	cell21(out21, out22);
	cell22(out22, out23);
	cell23(out23, out24);
	cell24(out24, out25);
	cell25(out25, out26);
	cell26(out26, out27);
	cell27(out27, out28);
	cell28(out28, out29);
	cell29(out29, out30);
	cell30(out30, out31);
	cell31(out31, out);*/
}


==> examples/insertion_cell_sort.h <==
#include "hls_stream.h"
#include "insertion_sort.h"
void insertion_cell_sort(hls::stream<DTYPE> & in, hls::stream<DTYPE> & out);


==> examples/insertion_sort-top.cpp <==
#include "insertion_sort.h"
#include <iostream>
#include "stdio.h"
int main(){
	int fail = 0;
	DTYPE A[SIZE] = {1,6,3,7,2,5,3,0,9,10,11,12,13,14,15,8};

	insertion_sort(A);

    for(int i = 0; i < SIZE; i++)
        std::cout << A[i] << " ";
    std::cout << "\n";

    for(int i = 1; i < SIZE; i++) {
        if(A[i] < A[i-1]) {
            std::cout << i << " " << A[i-1] << ">" << A[i] <<
                "\n";
            fail = 1;
        }
    }

	if(fail == 1)
		printf("FAILED\n");
	else
		printf("PASS\n");

	return fail;
}


==> examples/insertion_sort.h <==
const static int SIZE = 16;
typedef float DTYPE;
extern void insertion_sort(DTYPE A[SIZE]);


==> examples/insertion_sort_parallel-top.cpp <==
#include "insertion_sort_parallel.h"
#include <iostream>
#include "stdio.h"
int main(){
	int fail = 0;
	DTYPE A[SIZE] = {1,6,3,7,2,5,3,0,9,10,11,12,13,14,15,8};
    DTYPE B[SIZE];

	insertion_sort_parallel(A, B);

    for(int i = 0; i < SIZE; i++)
        std::cout << B[i] << " ";
    std::cout << "\n";

	for(int i = 1; i < SIZE; i++) {
        if(B[i] < B[i-1]) {
            std::cout << i << " " << B[i-1] << ">" << B[i] <<
                "\n";
            fail = 1;
        }
    }

	if(fail == 1)
		printf("FAILED\n");
	else
		printf("PASS\n");

	return fail;
}


==> examples/insertion_sort_parallel.h <==
const static int SIZE = 16;
typedef int DTYPE;
extern void insertion_sort(DTYPE A[SIZE], DTYPE B[SIZE]);


==> examples/matrix_vector_base-top.c <==
/*
*/

#include<stdio.h>
#include <stdlib.h>
//#include<iostream>
#include <math.h>
//#include "dft.h"

#define SIZE 8
typedef int BaseType;

BaseType M[SIZE][SIZE];
BaseType V_In[SIZE];
BaseType V_Out[SIZE];

extern void matrix_vector(BaseType M[SIZE][SIZE], BaseType V_In[SIZE], BaseType V_Out[SIZE]);

int main()
{
	FILE *fp;
	printf("INPUTS\n");
	for(int i=0; i<SIZE; i++)
	{
		V_In[i] = i;
		for(int j=0;j<SIZE; j++)
		  M[i][j] = i+j;
	}
	
	//Perform DFT
	matrix_vector(M,V_In,V_Out);

	//Print output
	fp=fopen("matrix_vector_base.out.dat", "w");
	printf("Printing DFT Output\n");
	for(int i=0; i<SIZE; i++){
		printf("%4d\t%d\n",i,V_Out[i]);
		fprintf(fp, "%4d\t%d\n",i,V_Out[i]);
	}
	fclose(fp);

	//Check against golden output.
#ifdef BIT_ACCURATE
  printf ("Comparing against bit-accurate data \n");
  if (system("diff -w matrix_vector_base.out.dat out.gold.8.dat")) {
#else
  printf ("Comparing against output data \n");
  if (system("diff -w matrix_vector_base.out.dat out.gold.dat")) {
#endif
	fprintf(stdout, "*******************************************\n");
	fprintf(stdout, "FAIL: Output DOES NOT match the golden output\n");
	fprintf(stdout, "*******************************************\n");
     return 1;
  } else {
	fprintf(stdout, "*******************************************\n");
	fprintf(stdout, "PASS: The output matches the golden output!\n");
	fprintf(stdout, "*******************************************\n");
     return 0;
  }

}


==> examples/matrix_vector_optimized-top.c <==
/*
*/

#include<stdio.h>
#include <stdlib.h>
//#include<iostream>
#include <math.h>
//#include "dft.h"

#define SIZE 8
typedef int BaseType;

BaseType M[SIZE][SIZE];
BaseType V_In[SIZE];
BaseType V_Out[SIZE];

extern void matrix_vector(BaseType M[SIZE][SIZE], BaseType V_In[SIZE], BaseType V_Out[SIZE]);

int main()
{
	FILE *fp;
	printf("INPUTS\n");
	for(int i=0; i<SIZE; i++)
	{
		V_In[i] = i;
		for(int j=0;j<SIZE; j++)
		  M[i][j] = i+j;
	}
	
	//Perform DFT
	matrix_vector(M,V_In,V_Out);

	//Print output
	fp=fopen("matrix_vector_base.out.dat", "w");
	printf("Printing DFT Output\n");
	for(int i=0; i<SIZE; i++){
		printf("%4d\t%d\n",i,V_Out[i]);
		fprintf(fp, "%4d\t%d\n",i,V_Out[i]);
	}
	fclose(fp);

	//Check against golden output.
#ifdef BIT_ACCURATE
  printf ("Comparing against bit-accurate data \n");
  if (system("diff -w matrix_vector_base.out.dat out.gold.8.dat")) {
#else
  printf ("Comparing against output data \n");
  if (system("diff -w matrix_vector_base.out.dat out.gold.dat")) {
#endif
	fprintf(stdout, "*******************************************\n");
	fprintf(stdout, "FAIL: Output DOES NOT match the golden output\n");
	fprintf(stdout, "*******************************************\n");
     return 1;
  } else {
	fprintf(stdout, "*******************************************\n");
	fprintf(stdout, "PASS: The output matches the golden output!\n");
	fprintf(stdout, "*******************************************\n");
     return 0;
  }

}


==> examples/matrix_vector_unroll_inner2-top.c <==
/*
*/

#include<stdio.h>
#include <stdlib.h>
//#include<iostream>
#include <math.h>
//#include "dft.h"

#define SIZE 8
typedef int BaseType;

BaseType M[SIZE][SIZE];
BaseType V_In[SIZE];
BaseType V_Out[SIZE];

extern void matrix_vector(BaseType M[SIZE][SIZE], BaseType V_In[SIZE], BaseType V_Out[SIZE]);

int main()
{
	FILE *fp;
	printf("INPUTS\n");
	for(int i=0; i<SIZE; i++)
	{
		V_In[i] = i;
		for(int j=0;j<SIZE; j++)
		  M[i][j] = i+j;
	}
	
	//Perform DFT
	matrix_vector(M,V_In,V_Out);

	//Print output
	fp=fopen("matrix_vector_base.out.dat", "w");
	printf("Printing DFT Output\n");
	for(int i=0; i<SIZE; i++){
		printf("%4d\t%d\n",i,V_Out[i]);
		fprintf(fp, "%4d\t%d\n",i,V_Out[i]);
	}
	fclose(fp);

	//Check against golden output.
#ifdef BIT_ACCURATE
  printf ("Comparing against bit-accurate data \n");
  if (system("diff -w matrix_vector_base.out.dat out.gold.8.dat")) {
#else
  printf ("Comparing against output data \n");
  if (system("diff -w matrix_vector_base.out.dat out.gold.dat")) {
#endif
	fprintf(stdout, "*******************************************\n");
	fprintf(stdout, "FAIL: Output DOES NOT match the golden output\n");
	fprintf(stdout, "*******************************************\n");
     return 1;
  } else {
	fprintf(stdout, "*******************************************\n");
	fprintf(stdout, "PASS: The output matches the golden output!\n");
	fprintf(stdout, "*******************************************\n");
     return 0;
  }

}


==> examples/matrixmultiplication-top.cpp <==
/*
*/

#include<stdio.h>
#include <stdlib.h>
//#include<iostream>
#include <math.h>
#include "matrixmultiplication.h"

BaseType A[N][M];
BaseType B[M][P];
BaseType AB[N][P];

int main()
{
	FILE *fp;
	printf("INPUTS\n");
	for(int i=0; i<N; i++) {
		for(int j=0;j<M; j++) {
			A[i][j] = i+j;
		}
	}
	for(int i=0; i<M; i++) {
		for(int j=0;j<P; j++) {
			B[i][j] = i+j;
		}
	}
	matrixmul(A,B,AB);

	//Print output
	fp=fopen("matrixmultiplication.out.dat", "w");
	printf("Output:\n");
	for(int i=0; i<N; i++) {
		printf("%4d\t ", i);
		for(int j=0;j<P; j++) {
			printf("%d ",AB[i][j]);
			fprintf(fp, "%4d\t%4d\t%d\n",i,j,AB[i][j]);
		}
		printf("\n");
	}
	fclose(fp);

	//Check against golden output.
#ifdef BIT_ACCURATE
  printf ("Comparing against bit-accurate data \n");
  if (system("diff -w matrixmultiplication.out.dat matrixmultiplication.gold.8.dat")) {
#else
  printf ("Comparing against output data \n");
  if (system("diff -w matrixmultiplication.out.dat matrixmultiplication.gold.dat")) {
#endif
	fprintf(stdout, "*******************************************\n");
	fprintf(stdout, "FAIL: Output DOES NOT match the golden output\n");
	fprintf(stdout, "*******************************************\n");
     return 1;
  } else {
	fprintf(stdout, "*******************************************\n");
	fprintf(stdout, "PASS: The output matches the golden output!\n");
	fprintf(stdout, "*******************************************\n");
     return 0;
  }

}


==> examples/matrixmultiplication.cpp <==
#include "matrixmultiplication.h"




void matrixmul(int A[N][M], int B[M][P], int AB[N][P]) {
  #pragma HLS ARRAY_RESHAPE variable=A complete dim=2
  #pragma HLS ARRAY_RESHAPE variable=B complete dim=1
  /* for each row and column of AB */
  row: for(int i = 0; i < N; ++i) {
    col: for(int j = 0; j < P; ++j) {
      #pragma HLS PIPELINE II=1
      /* compute (AB)i,j */
      int ABij = 0;
    product: for(int k = 0; k < M; ++k) {
        ABij += A[i][k] * B[k][j];
      }
      AB[i][j] = ABij;
    }
  }
}


==> examples/matrixmultiplication.h <==
/*
*/

#define N 32
#define M 32
#define P 32

typedef int BaseType;

extern void matrixmul(BaseType A[N][M], BaseType B[M][P], BaseType AB[N][P]);



==> examples/merge_sort-top.cpp <==
#include "merge_sort.h"
#include <iostream>
#include "stdio.h"
int main(){
	int fail = 0;
	DTYPE A[SIZE] = {1,6,3,7,2,5,3,0,9,10,11,12,13,14,15,8};

	merge_sort(A);

    for(int i = 0; i < SIZE; i++)
        std::cout << A[i] << " ";
    std::cout << "\n";

	for(int i = 1; i < SIZE; i++) {
        if(A[i] < A[i-1]) {
            std::cout << i << " " << A[i-1] << ">" << A[i] <<
                "\n";
            fail = 1;
        }
    }

	if(fail == 1)
		printf("FAILED\n");
	else
		printf("PASS\n");

	return fail;
}


==> examples/merge_sort.h <==
const static int SIZE = 16;
typedef float DTYPE;
extern void merge_sort(DTYPE A[SIZE]);


==> examples/merge_sort_loop_merged-top.cpp <==
#include "merge_sort.h"
#include <iostream>
#include "stdio.h"
int main(){
	int fail = 0;
	DTYPE A[SIZE] = {1,6,3,7,2,5,3,0,9,10,11,12,13,14,15,8};

	merge_sort(A);

    for(int i = 0; i < SIZE; i++)
        std::cout << A[i] << " ";
    std::cout << "\n";

	for(int i = 1; i < SIZE; i++) {
        if(A[i] < A[i-1]) {
            std::cout << i << " " << A[i-1] << ">" << A[i] <<
                "\n";
            fail = 1;
        }
    }

	if(fail == 1)
		printf("FAILED\n");
	else
		printf("PASS\n");

	return fail;
}


==> examples/merge_sort_parallel-top.cpp <==
#include "merge_sort_parallel.h"
#include <iostream>
#include "stdio.h"

int main(){
	int fail = 0;
	DTYPE A[SIZE] = {1,6,3,7,2,5,3,0,9,10,11,12,13,14,15,8};
    DTYPE B[SIZE];

	merge_sort_parallel(A, B);
    merge_sort_parallel(B, A);
	merge_sort_parallel(A, B);

    for(int i = 0; i < SIZE; i++)
        std::cout << B[i] << " ";
    std::cout << "\n";

	for(int i = 1; i < SIZE; i++) {
        if(B[i] < B[i-1]) {
            std::cout << i << " " << B[i-1] << ">" << B[i] <<
                "\n";
            fail = 1;
        }
    }

	if(fail == 1)
		printf("FAILED\n");
	else
		printf("PASS\n");

	return fail;
}


==> examples/merge_sort_parallel.h <==
const static int SIZE = 16;
const static int STAGES = 4;
typedef float DTYPE;
extern void merge_sort_parallel(DTYPE A[SIZE], DTYPE B[SIZE]);


==> examples/merge_sort_restructured-top.cpp <==
#include "merge_sort.h"
#include <iostream>
#include "stdio.h"
int main(){
	int fail = 0;
	DTYPE A[SIZE] = {1,6,3,7,2,5,3,0,9,10,11,12,13,14,15,8};

	merge_sort(A);

    for(int i = 0; i < SIZE; i++)
        std::cout << A[i] << " ";
    std::cout << "\n";

	for(int i = 1; i < SIZE; i++) {
        if(A[i] < A[i-1]) {
            std::cout << i << " " << A[i-1] << ">" << A[i] <<
                "\n";
            fail = 1;
        }
    }

	if(fail == 1)
		printf("FAILED\n");
	else
		printf("PASS\n");

	return fail;
}


==> examples/merge_sort_restructured.cpp <==
#include "merge_sort.h"
#include "assert.h"

// subarray1 is in[ii..i2-1]; subarray2 is in[i2..i3-1]
// sorted merge is stored in out[i1..i3-1]
void merge(DTYPE in[SIZE], int i1, int i2, int i3, DTYPE out[SIZE]) {
    int f1 = i1, f2 = i2;
    // Foreach element that needs to be sorted...
    for(int index = i1; index < i3; index++) {
#pragma HLS pipeline II=1
        DTYPE t1 = in[f1];
        DTYPE t2 = in[f2];
        // Select the smallest available element.
        if((f1 < i2 && t1 <= t2) || f2 == i3) {
            out[index] = t1;
            f1++;
        } else {
            assert(f2 < i3);
            out[index] = t2;
            f2++;
        }
    }
}

void merge_sort(DTYPE A[SIZE]) {
    DTYPE temp[SIZE];
    // Each time through the loop, we try to merge sorted subarrays of width elements
    // into a sorted subarray of 2*width elements.
 stage:
    for (int width = 1; width < SIZE; width = 2 * width) {
    merge_arrays:
        for (int i1 = 0; i1 < SIZE; i1 = i1 + 2 * width) {
            // Try to merge two sorted subarrays:
            // A[i1..i1+width-1] and A[i1+width..i1+2*width-1] to temp[i1..2*width-1]
            int i2 = i1 + width;
            int i3 = i1 + 2*width;
            // Don't go beyond the length of the array.
            if(i2 >= SIZE) i2 = SIZE;
            if(i3 >= SIZE) i3 = SIZE;
            merge(A, i1, i2, i3, temp);
        }

        // Copy temp[] back to A[] for next iteration
    copy:
        for(int i = 0; i < SIZE; i++) {
            A[i] = temp[i];
        }
    }
}



==> examples/prefixsumBO-top.cpp <==
#include "stdio.h"
#define SIZE 128
extern void prefixsum(int in[SIZE], int out[SIZE]);

int main() {
	int in[SIZE];
	int out[SIZE];
	for(int i = 0; i < SIZE; i++) {
		in[i] = i;
	}
	prefixsum(in, out);
    for(int i = 0; i < SIZE; i++) {
		printf("%d ", out[i]);
	}
	printf("\n");
}


==> examples/prefixsumHW-top.cpp <==
#include "stdio.h"
#define SIZE 128
extern void prefixsum(int in[SIZE], int out[SIZE]);

int main() {
	int in[SIZE];
	int out[SIZE];
	for(int i = 0; i < SIZE; i++) {
		in[i] = i;
	}
	prefixsum(in, out);
    for(int i = 0; i < SIZE; i++) {
		printf("%d ", out[i]);
	}
	printf("\n");
}


==> examples/prefixsumHW.cpp <==
#define SIZE 128
void prefixsum(int in[SIZE], int out[SIZE]) {
  #pragma HLS ARRAY_PARTITION variable=out cyclic factor=4 dim=1
  #pragma HLS ARRAY_PARTITION variable=in cyclic factor=4 dim=1
  int A = in[0];
  for(int i=0; i < SIZE; i++) {
    #pragma HLS UNROLL factor=4
    #pragma HLS PIPELINE
    A = A + in[i];
    out[i] = A;
  }
}


==> examples/prefixsumSW-top.cpp <==
#include "stdio.h"
#define SIZE 128
extern void prefixsum(int in[SIZE], int out[SIZE]);

int main() {
	int in[SIZE];
	int out[SIZE];
	for(int i = 0; i < SIZE; i++) {
		in[i] = i;
	}
	prefixsum(in, out);
    for(int i = 0; i < SIZE; i++) {
		printf("%d ", out[i]);
	}
	printf("\n");
}


==> examples/prefixsumSW.cpp <==
#define SIZE 128
void prefixsum(int in[SIZE], int out[SIZE]) {
  out[0] = in[0];
  for(int i=1; i < SIZE; i++) {
	  out[i] = out[i-1] + in[i];
  }
}


==> examples/prefixsum_optimized-top.cpp <==
#include "stdio.h"
#define SIZE 128
extern void prefixsum(int in[SIZE], int out[SIZE]);

int main() {
	int in[SIZE];
	int out[SIZE];
	for(int i = 0; i < SIZE; i++) {
		in[i] = i;
	}
	prefixsum(in, out);
    for(int i = 0; i < SIZE; i++) {
		printf("%d ", out[i]);
	}
	printf("\n");
}


==> examples/restructured_merge_sort.cpp <==
#include "MergeSort.h"

//divide i into two streams. Every two elements in each of the streams is sorted.
void split(DTYPE i[SIZE], hls::stream<DTYPE>& out1, hls::stream<DTYPE>& out2)
{
	DTYPE a, b, c, d;

	//grab four elements at a time. Sort two of them into out1. Sort the other two into out2
	for(int j = 0; j < SIZE; j += 4)
	{
		#pragma HLS UNROLL factor=2
		a = i[j+0];
		b = i[j+1];
		c = i[j+2];
		d = i[j+3];

		//talk about how ? synthesizes to a mux
		//sort a and b into out1
	    out1.write(a < b ? a : b); //write min(a,b) to out1
	    out1.write(a > b ? a : b); //write max(a,b) to out1

	    //sort c and d into out2
	    out2.write(c < d ? c : d); //write min(c,d) to out2
	    out2.write(c > d ? c : d); //write max(c,d) to out2
	}

	//the last data on both streams is a '0'. Why? Debugging?
	out1.write((DTYPE) 0);
	out2.write((DTYPE) 0);
}


//two input streams; two output streams.
//sets indicates the number of consecutive elements in each stream that will be in sorted order after function completes
void subset_merge(hls::stream<DTYPE>& in1, hls::stream<DTYPE>& in2, hls::stream<DTYPE>& out1, hls::stream<DTYPE>& out2, const int sets){
    #pragma HLS function_instantiate variable=sets //each instance of this function with a different sets value is independently optimized.
	DTYPE a,b;
	INDEX_TYPE subIndex1 = 1, subIndex2 = 1;
    in1.read(a);
    in2.read(b);
	for(int j = 0; j < HALF_SIZE; j += sets) {

		//this first for loop always writes to out1
		for(int i = 0; i < sets; i++){
		#ifdef pipeline
			#pragma HLS PIPELINE II=1
		#endif
			//special case: we have read all the data from in1. write/read from in2
			if(subIndex1 == j + (sets >> 1) + 1)
			{
				out1.write(b);
				in2.read(b);
				subIndex2++;

			}
			//special case: we have read all the data from in2. write/read from in1
			else if (subIndex2 == j + (sets >> 1) + 1)
			{
				out1.write(a);
				in1.read(a);
				subIndex1++;
			}
			else if (a < b)
			{
				out1.write(a);
				in1.read(a);
				subIndex1++;
			}
			else
			{
				out1.write(b);
				in2.read(b);
				subIndex2++;
			}
		}
		//this second for loop always writes to out2
		for(int i = 0; i < sets; i++)
		{
			#ifdef pipeline
			#pragma HLS PIPELINE II=1
			#endif

			//special case: we have already processed all the elements from in1. Write/Read from in2
			if(subIndex1 == j + sets + 1)
			{
				out2.write(b);
				in2.read(b);
				subIndex2++;
			}
			//special case: we have already processed all the elements from in2. Write/Read from in1
			else if (subIndex2 == j + sets + 1)
			{
				out2.write(a);
				in1.read(a);
				subIndex1++;
			}
			else if (a < b)
			{
				out2.write(a);
				in1.read(a);
				subIndex1++;
			}
			else
			{
				out2.write(b);
				in2.read(b);
				subIndex2++;
			}
		}
	}
	out1.write((DTYPE) 0);
	out2.write((DTYPE) 0);
}

void merge(hls::stream<DTYPE>& in1, hls::stream<DTYPE>& in2, DTYPE out[SIZE])
{
	DTYPE a, b;
	INDEX_TYPE subIndex1 = 1, subIndex2 = 1;
	in1.read(a);
	in2.read(b);

	//this is the final merge
	//the elements in in1 and in2 are in sorted order.
	//go through each list and put the smallest into the final output array out
	for(int i = 0; i < SIZE; i++)
	{
		#ifdef pipeline
		#pragma HLS PIPELINE II=1
		#endif

		//special case: we have gone through all the elements in in1
		//write the element from in2, and grab next element from in2
		if(subIndex1 == HALF_SIZE + 1)
		{
			out[i] = b;
			in2.read(b);
			subIndex2++;
		}
		//special case: we have gone through all the elements in in2
		//write the element from in1, and grab next element from in1
		else if (subIndex2 == HALF_SIZE + 1)
		{
			out[i] = a;
			in1.read(a);
			subIndex1++;
		}
		//write a to output array if it is smaller of two elements.
		//get the next element from in1
		else if (a < b)
		{
			out[i] = a;
			in1.read(a);
			subIndex1++;
		}
		//b is smaller than (or equal to) a.
		//write that to the output array and get next element from in2
		else
		{
			out[i] = b;
			in2.read(b);
			subIndex2++;
		}
	}
}

void merge_sort(DTYPE IN[SIZE], DTYPE OUT[SIZE])
{
	#pragma HLS INTERFACE axis port=IN
	#pragma HLS INTERFACE axis port=OUT
	#pragma HLS DATAFLOW

	hls::stream<DTYPE> temp1a, temp1b, temp2a, temp2b, temp3a, temp3b, temp4a, temp4b;
	hls::stream<DTYPE> temp5a, temp5b,  temp6a, temp6b, temp7a, temp7b;

	//how are the depth values calculated?
	#pragma HLS stream depth=20 variable=temp1a
	#pragma HLS stream depth=20 variable=temp1b
	#pragma HLS stream depth=22 variable=temp2a
	#pragma HLS stream depth=22 variable=temp2b
	#pragma HLS stream depth=26 variable=temp3a
	#pragma HLS stream depth=26 variable=temp3b
	#pragma HLS stream depth=34 variable=temp4a
	#pragma HLS stream depth=34 variable=temp4b
	#pragma HLS stream depth=50 variable=temp5a
	#pragma HLS stream depth=50 variable=temp5b
	#pragma HLS stream depth=82 variable=temp6a
	#pragma HLS stream depth=82 variable=temp6b
	#pragma HLS stream depth=146 variable=temp7a
	#pragma HLS stream depth=146 variable=temp7b

	split(IN, temp1a, temp1b);
	subset_merge(temp1a, temp1b, temp2a, temp2b, 4);
	subset_merge(temp2a, temp2b, temp3a, temp3b, 8);
	subset_merge(temp3a, temp3b, temp4a, temp4b, 16);
	subset_merge(temp4a, temp4b, temp5a, temp5b, 32);
	subset_merge(temp5a, temp5b, temp6a, temp6b, 64);
	subset_merge(temp6a, temp6b, temp7a, temp7b, 128);
	merge(temp7a, temp7b, OUT);
}


==> examples/spmv2-top.cpp <==
#include "spmv.h"
#include <stdio.h>

void matrixvector(DTYPE A[SIZE][SIZE], DTYPE *y, DTYPE *x)
{
	for (int i = 0; i < SIZE; i++) {
		DTYPE y0 = 0;
		for (int j = 0; j < SIZE; j++)
			y0 += A[i][j] * x[j];
		y[i] = y0;
	}
}

int main(){
	int fail = 0;
	DTYPE M[SIZE][SIZE] = {{3,4,0,0},{0,5,9,0},{2,0,3,1},{0,4,0,6}};
	DTYPE x[SIZE] = {1,2,3,4};
	DTYPE y_sw[SIZE];
	DTYPE values[] = {3,4,5,9,2,3,1,4,6};
	int columnIndex[] = {0,1,1,2,0,2,3,1,3};
	int rowPtr[] = {0,2,4,7,9};
	DTYPE y[SIZE];

	spmv(rowPtr, columnIndex, values, y, x);
	matrixvector(M, y_sw, x);

	for(int i = 0; i < SIZE; i++)
		if(y_sw[i] != y[i])
			fail = 1;

	if(fail == 1)
		printf("FAILED\n");
	else
		printf("PASS\n");

	return fail;
}


==> examples/spmv2.cpp <==
#include "spmv.h"

const static int S = 8;

void spmv(int rowPtr[NUM_ROWS+1], int columnIndex[NNZ],
       DTYPE values[NNZ], DTYPE y[SIZE], DTYPE x[SIZE])
{
#pragma HLS ARRAY_PARTITION variable=row_ptr cyclic factor=16 dim=1

int i;
int cnt;
int LB;
int UB;
int flag;

//#pragma HLS ARRAY_PARTITION variable=cnt cyclic factor=4 dim=1
//#pragma HLS ARRAY_PARTITION variable=element_left cyclic factor=4 dim=1
//#pragma HLS ARRAY_PARTITION variable=LB cyclic factor=4 dim=1
//#pragma HLS ARRAY_PARTITION variable=UB cyclic factor=4 dim=1
//#pragma HLS ARRAY_PARTITION variable=element_done cyclic factor=4 dim=1

	LB = rowPtr[0];
	UB = rowPtr[1];

	int row = 0;
	int L, K;
	y[row] = 0;
 ACC:  for(i=0; i<NNZ + NUM_ROWS; i++ ) {
#pragma HLS DEPENDENCE variable=y array inter false
#pragma HLS DEPENDENCE variable=element_left array inter false
#pragma HLS DEPENDENCE variable=element_done array inter false
#pragma HLS PIPELINE II=1

		if(LB == UB) {
			row++;
			UB = rowPtr[row+1];
			y[row] = 0;
			if(row >= NUM_ROWS) break;
		} else {
			int k = LB;
			y[row] += values[k] * x[columnIndex[k]];
			LB++;
		}
	}
}


==> examples/spmv2_interleaved.cpp <==
#include "spmv.h"
#include <stdio.h>

const static int S = 8;

void spmv(int rowPtr[NUM_ROWS+1], int columnIndex[NNZ],
       DTYPE values[NNZ], DTYPE y[SIZE], DTYPE x[SIZE])
{
	//#pragma HLS ARRAY_PARTITION variable=rowPtr cyclic factor=2 dim=1
	int currentrow[S];
	int LB;
	int UB;
	int flag[S];
	int row;

	//#pragma HLS ARRAY_PARTITION variable=currentrow complete
	//#pragma HLS ARRAY_PARTITION variable=LB complete
	//#pragma HLS ARRAY_PARTITION variable=UB complete
	//#pragma HLS ARRAY_PARTITION variable=flag complete

 Init:
 for (int i=0; i<S; i++){
#pragma HLS PIPELINE II=1
	 LB[i] = rowPtr[i];
	 UB[i] = rowPtr[i+1];
	 y[i] = 0;
	 currentrow[i] = i;
 }
 row = S-1;
 int L, K;

 ACC:
 for(int i=0; i<NNZ * S; i++ ) {
	 int j = i % S;
#pragma HLS DEPENDENCE variable=y inter distance=8
	 //#pragma HLS DEPENDENCE variable=UB inter distance=8
	 //#pragma HLS DEPENDENCE variable=LB inter distance=8
#pragma HLS PIPELINE II=1

		if(LB[j] == UB[j]) {
			row++;
			if(row < NUM_ROWS) {
				printf("Engine %d working on row %d\n", j, row);
				LB[j] = rowPtr[row];
				UB[j] = rowPtr[row+1];
				y[row] = 0;
				currentrow[j] = row;
			} else {
				printf("Skipping row update\n");
			}
		} else {
			int k = LB[j];
			if(currentrow[j] < NUM_ROWS) {
				printf("compute value %d on row %d\n", k, currentrow[j]);
				y[currentrow[j]] += values[k] * x[columnIndex[k]];
				LB[j]++;
			} else {
				printf("Skipping compute\n");
			}
		}
	}
}


==> examples/spmv2_restructured-top.cpp <==
#include "spmv.h"
#include <stdio.h>

void matrixvector(DTYPE A[SIZE][SIZE], DTYPE *y, DTYPE *x)
{
	for (int i = 0; i < SIZE; i++) {
		DTYPE y0 = 0;
		for (int j = 0; j < SIZE; j++)
			y0 += A[i][j] * x[j];
		y[i] = y0;
	}
}

int main(){
	int fail = 0;
	DTYPE M[SIZE][SIZE] = {{3,4,0,0},{0,5,9,0},{2,0,3,1},{0,4,0,6}};
	DTYPE x[SIZE] = {1,2,3,4};
	DTYPE y_sw[SIZE];
	DTYPE values[] = {3,4,5,9,2,3,1,4,6};
	int columnIndex[] = {0,1,1,2,0,2,3,1,3};
	int rowPtr[] = {0,2,4,7,9};
	DTYPE y[SIZE];

	spmv(rowPtr, columnIndex, values, y, x);
	matrixvector(M, y_sw, x);

	for(int i = 0; i < SIZE; i++)
		if(y_sw[i] != y[i]) {
			printf("golden[%d] = %f, regular[%d] = %f\n", i, y_sw[i], i, y[i]);
			fail = 1;
		}

	if(fail == 1)
		printf("FAILED\n");
	else
		printf("PASS\n");

	return fail;
}


==> examples/spmv2_restructured.cpp <==
#include "spmv.h"
#include <stdio.h>

const static int S = 8;

void spmv(int rowPtr[NUM_ROWS+1], int columnIndex[NNZ],
       DTYPE values[NNZ], DTYPE y[SIZE], DTYPE x[SIZE]) {
	int currentrow[S];
	int LB[S];
	int UB[S];
	bool done[S];
	#pragma HLS array_partition variable=done complete
	int row;
 Init:
	for (int i=0; i<S; i++){
#pragma HLS PIPELINE II=1
		LB[i] = rowPtr[i];
		UB[i] = rowPtr[i+1];
		y[i] = 0;
		currentrow[i] = i;
		done[i] = false;
	}
	row = S-1;
	int L, K;

 ACC:
	for(int i=0; i<NNZ * S + NUM_ROWS; i++ ) {
		int j = i % S;
#pragma HLS DEPENDENCE variable=y inter distance=8
#pragma HLS PIPELINE II=1

		if(LB[j] == UB[j]) {
			row++;
			if(row < NUM_ROWS) {
				printf("Engine %d working on row %d\n", j, row);
				LB[j] = rowPtr[row];
				UB[j] = rowPtr[row+1];
				y[row] = 0;
				currentrow[j] = row;
			} else {
				done[j] = true;
				printf("Skipping row update\n");
			}
		} else {
			int k = LB[j];
			if(currentrow[j] < NUM_ROWS) {
				printf("compute value %d on row %d\n", k, currentrow[j]);
				y[currentrow[j]] += values[k] * x[columnIndex[k]];
				LB[j]++;
			} else {
				printf("Skipping compute\n");
			}
		}
		bool alldone = true;
#pragma HLS DEPENDENCE variable=alldone inter false
		for (int i=0; i<S; i++){
			alldone &= done[i];
		}
		if(alldone) break;
	}
}


==> examples/spmv_restructured-top.cpp <==
#include "spmv.h"
#include <stdio.h>

void matrixvector(DTYPE A[SIZE][SIZE], DTYPE *y, DTYPE *x)
{
	for (int i = 0; i < SIZE; i++) {
		DTYPE y0 = 0;
		for (int j = 0; j < SIZE; j++)
			y0 += A[i][j] * x[j];
		y[i] = y0;
	}
}

int main(){
	int fail = 0;
	DTYPE M[SIZE][SIZE] = {{3,4,0,0},{0,5,9,0},{2,0,3,1},{0,4,0,6}};
	DTYPE x[SIZE] = {1,2,3,4};
	DTYPE y_sw[SIZE];
	DTYPE values[] = {3,4,5,9,2,3,1,4,6};
	int columnIndex[] = {0,1,1,2,0,2,3,1,3};
	int rowPtr[] = {0,2,4,7,9};
	DTYPE y[SIZE];

	spmv(rowPtr, columnIndex, values, y, x);
	matrixvector(M, y_sw, x);

	for(int i = 0; i < SIZE; i++)
		if(y_sw[i] != y[i])
			fail = 1;

	if(fail == 1)
		printf("FAILED\n");
	else
		printf("PASS\n");

	return fail;
}


==> examples/spmv_restructured.cpp <==
#include "spmv.h"

const static int S = 8;

void spmv(int rowPtr[NUM_ROWS+1], int columnIndex[NNZ],
       DTYPE values[NNZ], DTYPE y[SIZE], DTYPE x[SIZE])
{
#pragma HLS ARRAY_PARTITION variable=row_ptr cyclic factor=16 dim=1

int i;
int cnt[4];
int LB[4];
int UB[4];
int element_left[4];
int element_done[4];
int flag[4];

#pragma HLS ARRAY_PARTITION variable=cnt cyclic factor=4 dim=1
#pragma HLS ARRAY_PARTITION variable=element_left cyclic factor=4 dim=1
#pragma HLS ARRAY_PARTITION variable=LB cyclic factor=4 dim=1
#pragma HLS ARRAY_PARTITION variable=UB cyclic factor=4 dim=1
#pragma HLS ARRAY_PARTITION variable=element_done cyclic factor=4 dim=1

 Init:
 for (i=0; i<S; i++){
#pragma HLS PIPELINE II=1
	cnt[i] = i;
	LB[i] = row_ptr[i];
	UB[i] = row_ptr[i+1];
	element_left[i] = UB[i] - LB[i];
	element_done[i] = 0;
	flag[i] = 0;
 }

	int max = 3;
	int L, K;
	int loop_bound = NNZ+4;

ACC:  for(i=0; i<loop_bound/S; i++ )
		for(j=0; j < S; j++) {
#pragma HLS DEPENDENCE variable=y array inter false
#pragma HLS DEPENDENCE variable=element_left array inter false
#pragma HLS DEPENDENCE variable=element_done array inter false
#pragma HLS PIPELINE II=1

			if (flag[j] == 1){
				continue;
			}

			//L = read_idx(LB, UB, j, element_done, element_left);
			L = LB[j] + element_done[j];
			element_left[j] -= 1;
			element_done[j] += 1;
			//K = write_idx(j,cnt);
			K = cnt[j];
			y[K] += values[L] * x[columnIndex[L]];

			//	reset(element_left, j, element_done);
			if ( element_left[j] == 0) {
				//update_counter(element_left, &max, j, cnt);
				max += 1;
				cnt[j] = max;
				if (max < m){
					// row_pointer(LB, UB, j, row_ptr, max, cnt, element_left);
					LB[j] = row_ptr[max];
					UB[j] = row_ptr[max+1];
					element_left[i_mod_4] = UB[i_mod_4] - LB[i_mod_4];
				} else {
					flag[j] = 1;
				}
			}
	  }
}


==> examples/spmv_unrolled-top.cpp <==
#include "spmv.h"
#include <stdio.h>

void matrixvector(DTYPE A[SIZE][SIZE], DTYPE *y, DTYPE *x)
{
	for (int i = 0; i < SIZE; i++) {
		DTYPE y0 = 0;
		for (int j = 0; j < SIZE; j++)
			y0 += A[i][j] * x[j];
		y[i] = y0;
	}
}

int main(){
	int fail = 0;
	DTYPE M[SIZE][SIZE] = {{3,4,0,0},{0,5,9,0},{2,0,3,1},{0,4,0,6}};
	DTYPE x[SIZE] = {1,2,3,4};
	DTYPE y_sw[SIZE];
	DTYPE values[] = {3,4,5,9,2,3,1,4,6};
	int columnIndex[] = {0,1,1,2,0,2,3,1,3};
	int rowPtr[] = {0,2,4,7,9};
	DTYPE y[SIZE];

	spmv(rowPtr, columnIndex, values, y, x);
	matrixvector(M, y_sw, x);

	for(int i = 0; i < SIZE; i++)
		if(y_sw[i] != y[i])
			fail = 1;

	if(fail == 1)
		printf("FAILED\n");
	else
		printf("PASS\n");

	return fail;
}


==> examples/video_2dfilter-top.c <==
#include <malloc.h>
#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <assert.h>
#include "video_common.h"
#include "bitmap.h"

rgb_pixel in_pix[MAX_HEIGHT][MAX_WIDTH];
rgb_pixel out_pix[MAX_HEIGHT][MAX_WIDTH];
unsigned char R_in[MAX_HEIGHT*MAX_WIDTH];
unsigned char G_in[MAX_HEIGHT*MAX_WIDTH];
unsigned char B_in[MAX_HEIGHT*MAX_WIDTH];
unsigned char R_out[MAX_HEIGHT*MAX_WIDTH];
unsigned char G_out[MAX_HEIGHT*MAX_WIDTH];
unsigned char B_out[MAX_HEIGHT*MAX_WIDTH];

void video_2dfilter(rgb_pixel pixel_in[MAX_HEIGHT][MAX_WIDTH],
                                rgb_pixel pixel_out[MAX_HEIGHT][MAX_WIDTH]);

int main(int argc, char *argv[]) {
	int x, y;
	int width, height;
	char tempbuf[2000];
	char tempbuf1[2000];

	if (argc != 3) {
		printf("usage : %s <inputFile> <outputFile>\n", argv[0]);
		exit(1);
	}

    ReadBMPSize(argv[1], &height, &width);
    printf("height = %d, width = %d\n", height, width);
    assert(height <= MAX_HEIGHT);
    assert(width <= MAX_WIDTH);
    
	// Fill a frame with data
	int read_tmp = ReadBMP(argv[1], height, width,
                           R_in, G_in, B_in);
	if (read_tmp != 0) {
		printf("%s Loading image failed\n", tempbuf);
		exit(1);
	}

	// Copy Input Image to pixel data structure
	// Hardware accelerator works on video pixel streams
	for (x = 0; x < height; x++) {
		for (y = 0; y < width; y++) {
			in_pix[x][y].R = R_in[x*width+y];
			in_pix[x][y].G = G_in[x*width+y];
			in_pix[x][y].B = B_in[x*width+y];
		}
	}

	// Hardware Function
	video_2dfilter(in_pix, out_pix);

	// Copy Output video pixel stream to Output Image data structure
	for (x = 0; x < height; x++) {
		for (y = 0; y < width; y++) {
			R_out[x*width+y] = out_pix[x][y].R;
			G_out[x*width+y] = out_pix[x][y].G;
			B_out[x*width+y] = out_pix[x][y].B;
		}
	}

	// Write the image back to disk
	int write_tmp = WriteBMP(argv[2], height, width,
                             R_out, G_out, B_out);
	if (write_tmp != 0) {
		printf("WriteBMP %s failed\n", argv[2]);
		exit(1);
	}
}


==> examples/video_2dfilter.c <==
#include "video_common.h"

rgb_pixel filter(rgb_pixel window[3][3]) {
	const char h[3][3] = {{1, 2, 1}, {2, 4, 2}, {1, 2, 1}};
	int r = 0, b = 0, g = 0;
i_loop: for (int i = 0; i < 3; i++) {
	j_loop: for (int j = 0; j < 3; j++) {
			r += window[i][j].R * h[i][j];
			g += window[i][j].G * h[i][j];
			b += window[i][j].B * h[i][j];
		}
	}
	rgb_pixel output;
	output.R = r / 16;
	output.G = g / 16;
	output.B = b / 16;
	return output;
}

void video_2dfilter(rgb_pixel pixel_in[MAX_HEIGHT][MAX_WIDTH],
					rgb_pixel pixel_out[MAX_HEIGHT][MAX_WIDTH]) {
	rgb_pixel window[3][3];
row_loop: for (int row = 0; row < MAX_HEIGHT; row++) {
	col_loop: for (int col = 0; col < MAX_WIDTH; col++) {
#pragma HLS pipeline
			for (int i = 0; i < 3; i++) {
				for (int j = 0; j < 3; j++) {
					int wi = row + i - 1;
					int wj = col + j - 1;
					if (wi < 0 || wi >= MAX_HEIGHT || wj < 0 || wj >= MAX_WIDTH) {
						window[i][j].R = 0;
						window[i][j].G = 0;
						window[i][j].B = 0;
					} else
						window[i][j] = pixel_in[wi][wj];
				}
			}
			if (row == 0 || col == 0 || row == (MAX_HEIGHT - 1) || col == (MAX_WIDTH - 1)) {
				pixel_out[row][col].R = 0;
				pixel_out[row][col].G = 0;
				pixel_out[row][col].B = 0;
			} else
				pixel_out[row][col] = filter(window);
		}
	}
}



==> examples/video_2dfilter.h <==
#ifndef OLD_FILM_H_
#define OLD_FILM_H_
#include "video_settings.h"
#include "bitmap.h"
#include "video_aux.h"

#define ABSDIFF(x, y) ((x > y) ? x - y : y - x)
#define ABS(x) ((x > 0) ? x : -x)

// Arrays to store input image data
static unsigned char R_in[MAX_HEIGHT][MAX_WIDTH];
static unsigned char G_in[MAX_HEIGHT][MAX_WIDTH];
static unsigned char B_in[MAX_HEIGHT][MAX_WIDTH];

// Arrays to store output image data
static unsigned char R_out[MAX_HEIGHT][MAX_WIDTH];
static unsigned char G_out[MAX_HEIGHT][MAX_WIDTH];
static unsigned char B_out[MAX_HEIGHT][MAX_WIDTH];

typedef struct {
	rgb_pixel pix;
	unsigned char edge;
} rgb_edge;

void video_2d_filter_linebuffer(rgb_pixel in_pix[MAX_HEIGHT][MAX_WIDTH],
																rgb_pixel out_pix[MAX_HEIGHT][MAX_WIDTH]);

#endif


==> examples/video_2dfilter_boundary_condition-top.c <==
#include <malloc.h>
#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <assert.h>
#include "video_common.h"
#include "bitmap.h"

rgb_pixel in_pix[MAX_HEIGHT][MAX_WIDTH];
rgb_pixel out_pix[MAX_HEIGHT][MAX_WIDTH];
unsigned char R_in[MAX_HEIGHT*MAX_WIDTH];
unsigned char G_in[MAX_HEIGHT*MAX_WIDTH];
unsigned char B_in[MAX_HEIGHT*MAX_WIDTH];
unsigned char R_out[MAX_HEIGHT*MAX_WIDTH];
unsigned char G_out[MAX_HEIGHT*MAX_WIDTH];
unsigned char B_out[MAX_HEIGHT*MAX_WIDTH];

void video_2dfilter(rgb_pixel pixel_in[MAX_HEIGHT][MAX_WIDTH],
                                rgb_pixel pixel_out[MAX_HEIGHT][MAX_WIDTH]);

int main(int argc, char *argv[]) {
	int x, y;
	int width, height;
	char tempbuf[2000];
	char tempbuf1[2000];

	if (argc != 3) {
		printf("usage : %s <inputFile> <outputFile>\n", argv[0]);
		exit(1);
	}

    ReadBMPSize(argv[1], &height, &width);
    printf("height = %d, width = %d\n", height, width);
    assert(height <= MAX_HEIGHT);
    assert(width <= MAX_WIDTH);
    
	// Fill a frame with data
	int read_tmp = ReadBMP(argv[1], height, width,
                           R_in, G_in, B_in);
	if (read_tmp != 0) {
		printf("%s Loading image failed\n", tempbuf);
		exit(1);
	}

	// Copy Input Image to pixel data structure
	// Hardware accelerator works on video pixel streams
	for (x = 0; x < height; x++) {
		for (y = 0; y < width; y++) {
			in_pix[x][y].R = R_in[x*width+y];
			in_pix[x][y].G = G_in[x*width+y];
			in_pix[x][y].B = B_in[x*width+y];
		}
	}

	// Hardware Function
	video_2dfilter(in_pix, out_pix);

	// Copy Output video pixel stream to Output Image data structure
	for (x = 0; x < height; x++) {
		for (y = 0; y < width; y++) {
			R_out[x*width+y] = out_pix[x][y].R;
			G_out[x*width+y] = out_pix[x][y].G;
			B_out[x*width+y] = out_pix[x][y].B;
		}
	}

	// Write the image back to disk
	int write_tmp = WriteBMP(argv[2], height, width,
                             R_out, G_out, B_out);
	if (write_tmp != 0) {
		printf("WriteBMP %s failed\n", argv[2]);
		exit(1);
	}
}


==> examples/video_2dfilter_boundary_condition.c <==
#include "video_common.h"

rgb_pixel filter(rgb_pixel window[3][3]) {
	const char h[3][3] = {{1, 2, 1}, {2, 4, 2}, {1, 2, 1}};
	int r = 0, b = 0, g = 0;
 i_loop:
	for (int i = 0; i < 3; i++) {
	j_loop:
		for (int j = 0; j < 3; j++) {
			r += window[i][j].R * h[i][j];
			g += window[i][j].G * h[i][j];
			b += window[i][j].B * h[i][j];
		}
	}
	rgb_pixel output;
	output.R = r / 16;
	output.G = g / 16;
	output.B = b / 16;
	return output;
}

void video_2dfilter(rgb_pixel pixel_in[MAX_HEIGHT][MAX_WIDTH],
					rgb_pixel pixel_out[MAX_HEIGHT][MAX_WIDTH]) {
#pragma HLS interface ap_hs port = pixel_out
#pragma HLS interface ap_hs port = pixel_in
	rgb_pixel window[3][3];
 row_loop: for (int row = 0; row < MAX_HEIGHT; row++) {
	col_loop: for (int col = 0; col < MAX_WIDTH; col++) {
#pragma HLS pipeline
			for (int i = 0; i < 3; i++) {
				for (int j = 0; j < 3; j++) {
					int wi = row + i - 1;
					int wj = col + j - 1;
#define CONSTANT_EXTEND
#ifdef ZERO_EXTEND
					rgb_pixel zero = {};
					if (wi < 0) window[i][j] = zero;
					else if (wi >= MAX_HEIGHT) window[i][j] = zero;
					else if (wj < 0) window[i][j] = zero;
					else if (wj >= MAX_WIDTH) window[i][j] = zero;
					else
						window[i][j] = pixel_in[wi][wj];
#endif
#ifdef CONSTANT_EXTEND
					if (wi < 0) wi = 0;
					if (wi >= MAX_HEIGHT) wi = MAX_HEIGHT-1;
					if (wj < 0) wj = 0;
					if (wj >= MAX_WIDTH) wj = MAX_WIDTH-1;

					window[i][j] = pixel_in[wi][wj];
#endif
#ifdef REFLECT_EXTEND
					if (wi < 0) wi = -wi;
					if (wi >= MAX_HEIGHT) wi = MAX_HEIGHT-1-(wi-(MAX_HEIGHT-1));
					if (wj < 0) wj = -wj;
					if (wj >= MAX_WIDTH) wj = MAX_WIDTH-1-(wj-(MAX_WIDTH-1));

					window[i][j] = pixel_in[wi][wj];
#endif
				}
			}
			if(row >= MAX_HEIGHT-2 && col >= MAX_WIDTH-2) {
				printf("%d %d\n", row, col);
				printf("%x %x %x\n", window[0][0], window[0][1], window[0][2]);
				printf("%x %x %x\n", window[1][0], window[1][1], window[1][2]);
				printf("%x %x %x\n", window[2][0], window[2][1], window[2][2]);
			}

			pixel_out[row][col] = filter(window);
		}
	}
}



==> examples/video_2dfilter_linebuffer-top.c <==
#include <malloc.h>
#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <assert.h>
#include "video_common.h"
#include "bitmap.h"

rgb_pixel in_pix[MAX_HEIGHT][MAX_WIDTH];
rgb_pixel out_pix[MAX_HEIGHT][MAX_WIDTH];
unsigned char R_in[MAX_HEIGHT*MAX_WIDTH];
unsigned char G_in[MAX_HEIGHT*MAX_WIDTH];
unsigned char B_in[MAX_HEIGHT*MAX_WIDTH];
unsigned char R_out[MAX_HEIGHT*MAX_WIDTH];
unsigned char G_out[MAX_HEIGHT*MAX_WIDTH];
unsigned char B_out[MAX_HEIGHT*MAX_WIDTH];

void video_2dfilter_linebuffer(rgb_pixel pixel_in[MAX_HEIGHT][MAX_WIDTH],
                                rgb_pixel pixel_out[MAX_HEIGHT][MAX_WIDTH]);

int main(int argc, char *argv[]) {
	int x, y;
	int width, height;
	char tempbuf[2000];
	char tempbuf1[2000];

	if (argc != 3) {
		printf("usage : %s <inputFile> <outputFile>\n", argv[0]);
		exit(1);
	}

    ReadBMPSize(argv[1], &height, &width);
    printf("height = %d, width = %d\n", height, width);
    assert(height <= MAX_HEIGHT);
    assert(width <= MAX_WIDTH);
    
	// Fill a frame with data
	int read_tmp = ReadBMP(argv[1], height, width,
                           R_in, G_in, B_in);
	if (read_tmp != 0) {
		printf("%s Loading image failed\n", tempbuf);
		exit(1);
	}

	// Copy Input Image to pixel data structure
	// Hardware accelerator works on video pixel streams
	for (x = 0; x < height; x++) {
		for (y = 0; y < width; y++) {
			in_pix[x][y].R = R_in[x*width+y];
			in_pix[x][y].G = G_in[x*width+y];
			in_pix[x][y].B = B_in[x*width+y];
		}
	}

	// Hardware Function
	video_2dfilter_linebuffer(in_pix, out_pix);

	// Copy Output video pixel stream to Output Image data structure
	for (x = 0; x < height; x++) {
		for (y = 0; y < width; y++) {
			R_out[x*width+y] = out_pix[x][y].R;
			G_out[x*width+y] = out_pix[x][y].G;
			B_out[x*width+y] = out_pix[x][y].B;
		}
	}

	// Write the image back to disk
	int write_tmp = WriteBMP(argv[2], height, width,
                             R_out, G_out, B_out);
	if (write_tmp != 0) {
		printf("WriteBMP %s failed\n", argv[2]);
		exit(1);
	}
}


==> examples/video_2dfilter_linebuffer.c <==
#include "video_common.h"

rgb_pixel filter(rgb_pixel window[3][3]) {
	const char h[3][3] = {{1, 2, 1}, {2, 4, 2}, {1, 2, 1}};
	int r = 0, b = 0, g = 0;
i_loop: for (int i = 0; i < 3; i++) {
	j_loop: for (int j = 0; j < 3; j++) {
			r += window[i][j].R * h[i][j];
			g += window[i][j].G * h[i][j];
			b += window[i][j].B * h[i][j];
		}
	}
	rgb_pixel output;
	output.R = r / 16;
	output.G = g / 16;
	output.B = b / 16;
	return output;
}

void video_2dfilter_linebuffer(rgb_pixel pixel_in[MAX_HEIGHT][MAX_WIDTH],
							   rgb_pixel pixel_out[MAX_HEIGHT][MAX_WIDTH]) {
#pragma HLS interface ap_hs port=pixel_out
#pragma HLS interface ap_hs port=pixel_in
	rgb_pixel window[3][3];
	rgb_pixel line_buffer[2][MAX_WIDTH];
#pragma HLS array_partition variable=line_buffer complete dim=1
row_loop: for (int row = 0; row < MAX_HEIGHT; row++) {
	col_loop: for (int col = 0; col < MAX_WIDTH; col++) {
#pragma HLS pipeline
			for(int i = 0; i < 3; i++) {
				window[i][0] = window[i][1];
				window[i][1] = window[i][2];
			}

			window[0][2] = (line_buffer[0][col]);
			window[1][2] = (line_buffer[0][col] = line_buffer[1][col]);
			window[2][2] = (line_buffer[1][col] = pixel_in[row][col]);

			if (row == 0 || col == 0 ||
				row == (MAX_HEIGHT - 1) ||
				col == (MAX_WIDTH - 1)) {
				pixel_out[row][col].R = 0;
				pixel_out[row][col].G = 0;
				pixel_out[row][col].B = 0;
			} else {
				pixel_out[row][col] = filter(window);
			}
		}
	}
}


==> examples/video_2dfilter_linebuffer_extended-top.c <==
#include <malloc.h>
#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <assert.h>
#include "video_common.h"
#include "bitmap.h"

rgb_pixel in_pix[MAX_HEIGHT][MAX_WIDTH];
rgb_pixel out_pix[MAX_HEIGHT][MAX_WIDTH];
unsigned char R_in[MAX_HEIGHT*MAX_WIDTH];
unsigned char G_in[MAX_HEIGHT*MAX_WIDTH];
unsigned char B_in[MAX_HEIGHT*MAX_WIDTH];
unsigned char R_out[MAX_HEIGHT*MAX_WIDTH];
unsigned char G_out[MAX_HEIGHT*MAX_WIDTH];
unsigned char B_out[MAX_HEIGHT*MAX_WIDTH];

void video_2dfilter_linebuffer_extended(rgb_pixel pixel_in[MAX_HEIGHT][MAX_WIDTH],
                                rgb_pixel pixel_out[MAX_HEIGHT][MAX_WIDTH]);

int main(int argc, char *argv[]) {
	int x, y;
	int width, height;
	char tempbuf[2000];
	char tempbuf1[2000];

	if (argc != 3) {
		printf("usage : %s <inputFile> <outputFile>\n", argv[0]);
		exit(1);
	}

    ReadBMPSize(argv[1], &height, &width);
    printf("height = %d, width = %d\n", height, width);
    assert(height <= MAX_HEIGHT);
    assert(width <= MAX_WIDTH);
    
	// Fill a frame with data
	int read_tmp = ReadBMP(argv[1], height, width,
                           R_in, G_in, B_in);
	if (read_tmp != 0) {
		printf("%s Loading image failed\n", tempbuf);
		exit(1);
	}

	// Copy Input Image to pixel data structure
	// Hardware accelerator works on video pixel streams
	for (x = 0; x < height; x++) {
		for (y = 0; y < width; y++) {
			in_pix[x][y].R = R_in[x*width+y];
			in_pix[x][y].G = G_in[x*width+y];
			in_pix[x][y].B = B_in[x*width+y];
		}
	}

	// Hardware Function
	video_2dfilter_linebuffer_extended(in_pix, out_pix);

	// Copy Output video pixel stream to Output Image data structure
	for (x = 0; x < height; x++) {
		for (y = 0; y < width; y++) {
			R_out[x*width+y] = out_pix[x][y].R;
			G_out[x*width+y] = out_pix[x][y].G;
			B_out[x*width+y] = out_pix[x][y].B;
		}
	}

	// Write the image back to disk
	int write_tmp = WriteBMP(argv[2], height, width,
                             R_out, G_out, B_out);
	if (write_tmp != 0) {
		printf("WriteBMP %s failed\n", argv[2]);
		exit(1);
	}
}


==> examples/video_2dfilter_linebuffer_extended.c <==
#include "video_common.h"

rgb_pixel filter(rgb_pixel window[3][3]) {
	const char h[3][3] = {{1, 2, 1}, {2, 4, 2}, {1, 2, 1}};
	int r = 0, b = 0, g = 0;
 i_loop:
	for (int i = 0; i < 3; i++) {
	j_loop:
		for (int j = 0; j < 3; j++) {
			r += window[i][j].R * h[i][j];
			g += window[i][j].G * h[i][j];
			b += window[i][j].B * h[i][j];
		}
	}
	rgb_pixel output;
	output.R = r / 16;
	output.G = g / 16;
	output.B = b / 16;
	return output;
}

void video_2dfilter_linebuffer_extended(
										rgb_pixel pixel_in[MAX_HEIGHT][MAX_WIDTH],
										rgb_pixel pixel_out[MAX_HEIGHT][MAX_WIDTH]) {
#pragma HLS interface ap_hs port=pixel_out
#pragma HLS interface ap_hs port=pixel_in
	rgb_pixel window[3][3];
	rgb_pixel line_buffer[2][MAX_WIDTH];
#pragma HLS array_partition variable=line_buffer complete dim=1
row_loop: for(int row = 0; row < MAX_HEIGHT+1; row++) {
	col_loop: for(int col = 0; col < MAX_WIDTH+1; col++) {
#pragma HLS pipeline II=1
			rgb_pixel pixel;
			if(row < MAX_HEIGHT && col < MAX_WIDTH) {
				pixel = pixel_in[row][col];
			}

			for(int i = 0; i < 3; i++) {
				window[i][0] = window[i][1];
				window[i][1] = window[i][2];
			}

			if(col < MAX_WIDTH) {
				window[0][2] = (line_buffer[0][col]);
				window[1][2] = (line_buffer[0][col] = line_buffer[1][col]);
				window[2][2] = (line_buffer[1][col] = pixel);
			}
			if(row >= 1 && col >= 1) {
				int outrow = row-1;
				int outcol = col-1;
				if(outrow == 0 || outcol == 0 ||
				   outrow == (MAX_HEIGHT-1) || outcol == (MAX_WIDTH-1)) {
					pixel_out[outrow][outcol].R = 0;
					pixel_out[outrow][outcol].G = 0;
					pixel_out[outrow][outcol].B = 0;
				} else {
					pixel_out[outrow][outcol] = filter(window);
				}
			}
		}
	}
}


==> examples/video_2dfilter_linebuffer_extended_constant-top.c <==
#include <malloc.h>
#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <assert.h>
#include "video_common.h"
#include "bitmap.h"

rgb_pixel in_pix[MAX_HEIGHT][MAX_WIDTH];
rgb_pixel out_pix[MAX_HEIGHT][MAX_WIDTH];
unsigned char R_in[MAX_HEIGHT*MAX_WIDTH];
unsigned char G_in[MAX_HEIGHT*MAX_WIDTH];
unsigned char B_in[MAX_HEIGHT*MAX_WIDTH];
unsigned char R_out[MAX_HEIGHT*MAX_WIDTH];
unsigned char G_out[MAX_HEIGHT*MAX_WIDTH];
unsigned char B_out[MAX_HEIGHT*MAX_WIDTH];

void video_2dfilter_linebuffer_extended_constant(rgb_pixel pixel_in[MAX_HEIGHT][MAX_WIDTH],
                                rgb_pixel pixel_out[MAX_HEIGHT][MAX_WIDTH]);

int main(int argc, char *argv[]) {
	int x, y;
	int width, height;
	char tempbuf[2000];
	char tempbuf1[2000];

	if (argc != 3) {
		printf("usage : %s <inputFile> <outputFile>\n", argv[0]);
		exit(1);
	}

    ReadBMPSize(argv[1], &height, &width);
    printf("height = %d, width = %d\n", height, width);
    assert(height <= MAX_HEIGHT);
    assert(width <= MAX_WIDTH);
    
	// Fill a frame with data
	int read_tmp = ReadBMP(argv[1], height, width,
                           R_in, G_in, B_in);
	if (read_tmp != 0) {
		printf("%s Loading image failed\n", tempbuf);
		exit(1);
	}

	// Copy Input Image to pixel data structure
	// Hardware accelerator works on video pixel streams
	for (x = 0; x < height; x++) {
		for (y = 0; y < width; y++) {
			in_pix[x][y].R = R_in[x*width+y];
			in_pix[x][y].G = G_in[x*width+y];
			in_pix[x][y].B = B_in[x*width+y];
		}
	}

	// Hardware Function
	video_2dfilter_linebuffer_extended_constant(in_pix, out_pix);

	// Copy Output video pixel stream to Output Image data structure
	for (x = 0; x < height; x++) {
		for (y = 0; y < width; y++) {
			R_out[x*width+y] = out_pix[x][y].R;
			G_out[x*width+y] = out_pix[x][y].G;
			B_out[x*width+y] = out_pix[x][y].B;
		}
	}

	// Write the image back to disk
	int write_tmp = WriteBMP(argv[2], height, width,
                             R_out, G_out, B_out);
	if (write_tmp != 0) {
		printf("WriteBMP %s failed\n", argv[2]);
		exit(1);
	}
}


==> examples/video_2dfilter_linebuffer_extended_constant.c <==
#include "video_common.h"

rgb_pixel filter(rgb_pixel window[3][3]) {
	const char h[3][3] = {{1, 2, 1}, {2, 4, 2}, {1, 2, 1}};
	int r = 0, b = 0, g = 0;
 i_loop:
	for (int i = 0; i < 3; i++) {
	j_loop:
		for (int j = 0; j < 3; j++) {
			r += window[i][j].R * h[i][j];
			g += window[i][j].G * h[i][j];
			b += window[i][j].B * h[i][j];
		}
	}
	rgb_pixel output;
	output.R = r / 16;
	output.G = g / 16;
	output.B = b / 16;
	return output;
}

void video_2dfilter_linebuffer_extended_constant(
	rgb_pixel pixel_in[MAX_HEIGHT][MAX_WIDTH], rgb_pixel pixel_out[MAX_HEIGHT][MAX_WIDTH]) {
#pragma HLS interface ap_hs port=pixel_out
#pragma HLS interface ap_hs port=pixel_in
	rgb_pixel window[3][3];
	rgb_pixel line_buffer[2][MAX_WIDTH];
#pragma HLS array_partition variable=line_buffer complete dim=1
row_loop: for(int row = 0; row < MAX_HEIGHT+1; row++) {
	col_loop: for(int col = 0; col < MAX_WIDTH+1; col++) {
#pragma HLS pipeline II=1
			rgb_pixel pixel;
			if(row < MAX_HEIGHT && col < MAX_WIDTH) {
				pixel = pixel_in[row][col];
			}
			for(int i = 0; i < 3; i++) {
				window[i][0] = window[i][1];
				window[i][1] = window[i][2];
			}
			if(col < MAX_WIDTH) {
				window[0][2] = (line_buffer[0][col]);
				window[1][2] = (line_buffer[0][col] = line_buffer[1][col]);
				window[2][2] = (line_buffer[1][col] = pixel);
			}
			if(row >= 1 && col >= 1) {
				int outrow = row-1;
				int outcol = col-1;
				rgb_pixel window2[3][3];
				for (int i = 0; i < 3; i++) {
					for (int j = 0; j < 3; j++) {
						int wi, wj;
						if (i < 1 - outrow) wi = 1 - outrow;
						else if (i >= MAX_HEIGHT - outrow + 1) wi = MAX_HEIGHT - outrow;
						else wi = i;
						if (j < 1 - outcol) wj = 1 - outcol;
						else if (j >= MAX_WIDTH - outcol + 1) wj = MAX_WIDTH - outcol;
						else wj = j;
						window2[i][j] = window[wi][wj];
					}
				}
				pixel_out[outrow][outcol] = filter(window2);
			}
		}
	}
}


==> examples/video_aux.h <==
#ifndef VIDEO_AUX_H_
#define VIDEO_AUX_H_
#include "video_settings.h"
//#include "ap_int.h"
//#include "ap_stream.h"

/* struct frame_data { */
/* 	ap_uint<11> hcount; */
/* 	ap_uint<11> vcount; */
/* }; */

typedef struct {
	unsigned char R[MAX_WIDTH][MAX_HEIGHT];
	unsigned char G[MAX_WIDTH][MAX_HEIGHT];
	unsigned char B[MAX_WIDTH][MAX_HEIGHT];
} video_data;

typedef struct {
	unsigned char ch1;
	unsigned char ch2;
	unsigned char ch3;
} pixel;

typedef struct {
	unsigned char R;
	unsigned char G;
	unsigned char B;
} rgb_pixel;

#endif


==> examples/video_common.h <==
typedef struct rgb_pixel {
    unsigned char R;
    unsigned char G;
    unsigned char B;
} rgb_pixel;

//#define MAX_HEIGHT 1080
//#define MAX_WIDTH 1920
#define MAX_HEIGHT 20
#define MAX_WIDTH 20


==> examples/video_settings.h <==
#ifndef SETTINGS_H_
#define SETTINGS_H_

// Settings for filter
#define MAX_WIDTH 1280
#define MAX_HEIGHT 720
#define SEPIA_DEPTH 30

// I/O Image Settings
#define INPUT_IMAGE_BASE "test_720p"
#define OUTPUT_IMAGE_BASE "result_720p"

#endif


==> examples/video_simple-top.c <==
#include <malloc.h>
#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include "video_common.h"
#include "bitmap.h"

rgb_pixel in_pix[MAX_HEIGHT][MAX_WIDTH];
rgb_pixel out_pix[MAX_HEIGHT][MAX_WIDTH];
unsigned char R_in[MAX_HEIGHT][MAX_WIDTH];
unsigned char G_in[MAX_HEIGHT][MAX_WIDTH];
unsigned char B_in[MAX_HEIGHT][MAX_WIDTH];
unsigned char R_out[MAX_HEIGHT][MAX_WIDTH];
unsigned char G_out[MAX_HEIGHT][MAX_WIDTH];
unsigned char B_out[MAX_HEIGHT][MAX_WIDTH];

void video_filter_rescale(rgb_pixel pixel_in[MAX_HEIGHT][MAX_WIDTH],
                          rgb_pixel pixel_out[MAX_HEIGHT][MAX_WIDTH],
                          unsigned char min, unsigned char max);

int main(int argc, char *argv[]) {
	int x, y;
	int width, height;
	char tempbuf[2000];
	char tempbuf1[2000];

	if (argc != 3) {
		printf("usage : %s <inputFile> <outputFile>\n", argv[0]);
		exit(1);
	}

	// Fill a frame with data
	int read_tmp = ReadBMP(argv[1], MAX_HEIGHT, MAX_WIDTH, &R_in[0][0],
												 &G_in[0][0], &B_in[0][0]);
	if (read_tmp != 0) {
		printf("%s Loading image failed\n", tempbuf);
		exit(1);
	}

	// Copy Input Image to pixel data structure
	// Hardware accelerator works on video pixel streams
	for (x = 0; x < MAX_HEIGHT; x++) {
		for (y = 0; y < MAX_WIDTH; y++) {
			in_pix[x][y].R = R_in[x][y];
			in_pix[x][y].G = G_in[x][y];
			in_pix[x][y].B = B_in[x][y];
		}
	}

	// Hardware Function
	video_filter_rescale(in_pix, out_pix, 30, 18);

	// Copy Output video pixel stream to Output Image data structure
	for (x = 0; x < MAX_HEIGHT; x++) {
		for (y = 0; y < MAX_WIDTH; y++) {
			R_out[x][y] = out_pix[x][y].R;
			G_out[x][y] = out_pix[x][y].G;
			B_out[x][y] = out_pix[x][y].B;
		}
	}

	// Write the image back to disk
	int write_tmp = WriteBMP(argv[2], MAX_HEIGHT, MAX_WIDTH, &R_out[0][0],
													 &G_out[0][0], &B_out[0][0]);
	if (write_tmp != 0) {
		printf("WriteBMP %s failed\n", argv[2]);
		exit(1);
	}
}

